Quantifying the Effects of Enforcing Disentanglement on Variational Autoencoders

The notion of disentangled autoencoders was proposed as an extension to the variational autoencoder by introducing a disentanglement parameter $\beta$, controlling the learning pressure put on the possible underlying latent representations. For certain values of $\beta$ this kind of autoencoders is capable of encoding independent input generative factors in separate elements of the code, leading to a more interpretable and predictable model behaviour. In this paper we quantify the effects of the parameter $\beta$ on the model performance and disentanglement. After training multiple models with the same value of $\beta$, we establish the existence of consistent variance in one of the disentanglement measures, proposed in literature. The negative consequences of the disentanglement to the autoencoder's discriminative ability are also asserted while varying the amount of examples available during training.

==> figs/scripts/0-entangled/GraphicsPosition_idx_4.m <==
a0 = [[ -8.40429306e-01  -9.43198979e-01  -8.80668163e-01  -6.99292779e-01 -8.99164796e-01  -3.81540120e-01  -1.33675426e-01   5.36613643e-01 1.08318019e+00   1.79053402e+00   2.45072293e+00   2.86189604e+00 3.27776790e+00   3.81993461e+00   4.44315672e+00   5.00755596e+00]
[ -8.30316007e-01  -1.03669095e+00  -1.22962999e+00  -1.31277645e+00 -7.60921955e-01  -8.38598073e-01  -5.87694705e-01  -1.61370471e-01 6.11687422e-01   8.09970677e-01   1.70525241e+00   2.22308946e+00 2.59346747e+00   2.93183804e+00   3.32144284e+00   3.97710204e+00]
[ -2.79247522e-01  -9.71134901e-01  -1.17396450e+00  -1.20348692e+00 -1.24417603e+00  -9.40884471e-01  -6.92450285e-01  -5.20092309e-01 -2.12671563e-01   4.52560931e-01   7.94182479e-01   1.23238540e+00 1.81724775e+00   2.26934814e+00   2.66743279e+00   3.07078266e+00]
[  7.93329105e-02  -6.28715813e-01  -9.13037896e-01  -9.80444491e-01 -1.35175967e+00  -1.06452751e+00  -1.02877271e+00  -8.15474570e-01 -7.01595008e-01  -1.13079198e-01   4.68608081e-01   5.31607628e-01 9.86908376e-01   1.46384621e+00   1.72850800e+00   2.02337384e+00]
[  7.13487148e-01   1.03550352e-01  -4.12737459e-01  -4.17273581e-01 -7.42025852e-01  -8.44615936e-01  -1.14325750e+00  -1.17894053e+00 -9.36444879e-01  -6.81613088e-01  -4.52798814e-01  -9.76957660e-03 3.86948168e-01   5.36141515e-01   1.04165089e+00   1.24917555e+00]
[  1.59170485e+00   4.21247959e-01   4.97728676e-01   4.58388962e-02 -7.92638123e-01  -9.36446488e-01  -9.72989082e-01  -1.19005585e+00 -1.12978399e+00  -1.15748286e+00  -1.01756001e+00  -8.12906623e-01 -3.34020287e-01  -4.37856346e-01  -2.09919393e-01   5.82553387e-01]
[  2.17962861e+00   1.26661658e+00   8.20447326e-01   1.98473945e-01 -4.54909831e-01  -8.22129190e-01  -1.17768133e+00  -1.11940312e+00 -1.35363042e+00  -1.54483128e+00  -1.23823094e+00  -1.27226377e+00 -1.26996267e+00  -7.13409066e-01  -7.25587547e-01  -6.87023878e-01]
[  2.70919919e+00   2.05363250e+00   1.32476008e+00   8.40386868e-01 6.31145239e-02  -9.56935212e-02  -9.37738776e-01  -1.44007337e+00 -1.22207737e+00  -1.32996035e+00  -1.93898904e+00  -1.89671147e+00 -1.86548281e+00  -1.76965022e+00  -1.33398354e+00  -1.21856427e+00]
[  3.82353878e+00   3.22094965e+00   2.73813057e+00   1.75870085e+00 1.34924865e+00   1.81450233e-01  -2.03517333e-01  -8.42753768e-01 -1.05003917e+00  -1.97255290e+00  -1.89348245e+00  -2.40206504e+00 -2.24602747e+00  -2.38249159e+00  -2.02645016e+00  -1.76014090e+00]
[  5.26854086e+00   4.04963636e+00   3.20509934e+00   2.32010150e+00 1.83412254e+00   8.23762178e-01   1.57781139e-01  -3.14020157e-01 -1.17667389e+00  -1.76952410e+00  -2.13609672e+00  -2.08856893e+00 -2.47774291e+00  -2.72868252e+00  -2.58676791e+00  -2.19719434e+00]
[  5.98246336e+00   4.93983221e+00   4.30406284e+00   3.21729445e+00 2.34303021e+00   1.66511893e+00   1.01329291e+00  -2.70444483e-01 -9.09966648e-01  -1.03851497e+00  -2.40254855e+00  -2.16969633e+00 -2.38397646e+00  -2.78106427e+00  -3.07779980e+00  -2.64254546e+00]
[  6.96069479e+00   5.76090527e+00   5.07436657e+00   4.12993526e+00 3.12189651e+00   2.18142533e+00   1.51008284e+00   7.33490646e-01 -2.78207570e-01  -1.25458729e+00  -1.77257848e+00  -1.74631119e+00 -2.41395926e+00  -2.93575048e+00  -2.86911893e+00  -3.40238237e+00]
[  7.69968224e+00   6.66710281e+00   5.77756214e+00   5.01330662e+00 4.16976452e+00   3.15778661e+00   2.01263666e+00   1.34549868e+00 3.53894293e-01  -5.99687636e-01  -1.10763800e+00  -1.90705335e+00 -2.45234251e+00  -2.82196140e+00  -3.52053666e+00  -3.47235680e+00]
[  8.64585590e+00   7.65137482e+00   6.82712507e+00   5.83867598e+00 4.99223757e+00   3.91454887e+00   2.98202181e+00   2.06404233e+00 9.17200685e-01   3.05196315e-01  -8.29164326e-01  -1.60639572e+00 -2.04759359e+00  -2.68437767e+00  -3.25208688e+00  -3.42856526e+00]
[  9.66740608e+00   8.66582775e+00   7.69944620e+00   6.95206976e+00 5.86998224e+00   4.95391703e+00   3.81905651e+00   2.92339993e+00 1.54982018e+00   4.69914228e-01  -2.83023000e-01  -1.13920367e+00 -1.61239123e+00  -2.57225442e+00  -2.99339318e+00  -3.67437696e+00]
[  1.07582617e+01   9.67198658e+00   8.84630585e+00   8.02425194e+00 7.02984524e+00   5.98767900e+00   4.91783476e+00   3.79909253e+00 2.45403433e+00   1.45114291e+00   1.92092389e-01  -6.06975794e-01 -1.68676019e+00  -2.53989553e+00  -2.43935895e+00  -3.05476928e+00]]


a1 = [[ 4.7101903   3.96679163  3.78876615  3.17725039  2.49543524  1.40954959 0.90663016  0.08551656 -0.08546158 -1.06357169 -1.23737669 -1.30269849 -1.43573761 -2.25863314 -2.40788317 -2.992033  ]
[ 4.20823431  3.7267313   3.20582294  2.65730262  2.45049787  1.7038238 1.01729929 -0.10681378 -0.48932597 -0.69527245 -1.0897367  -1.61136746 -1.65076125 -1.8401792  -1.94536769 -2.72888374]
[ 4.63551855  4.08193779  3.36714292  2.70954776  2.44128513  2.08353901 1.25775039  0.68129236  0.0667171  -0.71333957 -0.8784588  -1.1798197 -1.37845135 -2.08891916 -1.91032636 -2.49900818]
[ 4.40297079  3.63791037  3.47544289  2.99620986  1.9451071   1.62651718 1.14932704  0.87338716  0.37242019 -0.43499866 -1.10200739 -0.79589212 -1.38601017 -1.78928769 -1.80556357 -2.0842607 ]
[ 4.52381802  4.03772879  3.52756476  3.53004694  2.79131746  2.46489811 1.58678222  1.16565442  0.11959595 -0.39465061 -0.37160251 -0.47706479 -1.51608634 -0.8254596  -1.75186515 -1.76805687]
[ 5.05633736  4.24464321  3.97452354  3.5804162   2.81892467  2.51704884 1.36798203  0.81429195  0.79017699  0.35440379 -0.36196321 -0.3207342 -0.99521804 -0.49047837 -0.78053308 -1.03632557]
[ 4.90745926  4.2184906   3.83506536  3.29801655  2.67737794  2.23989367 1.13546658  1.14437747  1.52800643  0.91095734 -0.08482534 -0.07274362 0.16566613 -0.2833077  -0.77732378 -0.4241237 ]
[ 4.44126749  4.32949924  3.46868134  3.41032362  2.65252256  2.42752743 1.33670819  1.89753771  1.59846783  1.08671069  0.5286997   0.46220207 0.6747188   0.29772785  0.07121462  0.14975409]
[ 5.22468519  4.47588778  4.48165083  3.50152564  3.48457384  2.45950317 2.37309051  1.90482759  1.52183652  1.23037922  1.20970118  0.76691186 0.97594368  0.79320967  0.9685263   0.72091675]
[ 5.08323574  4.47811317  3.95372868  3.47215962  3.19550824  3.01131797 2.56771207  2.82812262  1.91599309  1.7273196   1.24531293  1.67400467 1.64222932  1.34268939  1.55057144  1.58300757]
[ 5.16803551  4.60034657  4.19489431  4.04349518  2.99536967  3.10360193 2.80084991  2.13485432  2.02410507  2.06467319  1.29666007  1.90911627 1.71988738  2.09326267  1.98583555  2.29602361]
[ 5.65818596  4.68916893  3.98414016  3.7546432   3.43657517  2.37571764 2.83663249  2.07621694  2.35258913  1.9541136   1.80208385  2.24010015 2.35326886  2.43158484  2.68686461  2.68802953]
[ 5.07477379  4.57113934  3.34249806  3.57533956  3.16164851  2.56585765 2.22089577  2.38745856  2.27787423  2.26488137  2.45656824  2.33611035 2.50238633  2.7827034   2.95457268  3.41477346]
[ 5.02533007  4.04465771  3.30913258  2.84510255  2.98438478  2.47351861 2.53586602  2.50831485  2.07551026  2.52802467  2.56995845  2.46516848 3.11048865  3.06699467  3.40352941  3.93708992]
[ 4.46853209  3.86387563  3.2438643   2.75133419  2.56064677  2.59053874 1.90931678  2.1810503   1.94587767  2.08689666  2.3875556   2.59763789 3.05935621  3.28594422  3.76719189  4.37913942]
[ 3.59870458  3.09177208  2.71589589  1.9902544   2.21694613  1.34581113 1.59707522  1.81535578  1.55200219  2.03233552  2.17814708  2.68072319 3.06839585  3.46645808  3.76843858  3.9749167 ]]

a2 = [[ -1.32624745e+00  -1.19224572e+00  -5.24224102e-01  -5.02277076e-01 -7.01521873e-01  -1.13413405e+00  -7.34286070e-01  -5.76430261e-01 -3.62395704e-01  -9.73790407e-01  -7.34006822e-01  -1.16722286e+00 -1.42807281e+00  -1.61310840e+00  -2.41498804e+00  -2.89502740e+00]
[ -1.24564588e+00  -9.91488218e-01  -8.06128204e-01  -7.58831799e-01 -4.62275505e-01  -5.86223543e-01  -5.62075138e-01  -7.41477609e-01 -6.62005067e-01  -3.64678681e-01  -9.02573884e-01  -1.06107759e+00 -1.51445913e+00  -1.94770348e+00  -2.46678162e+00  -3.40977001e+00]
[ -7.98156798e-01  -4.97808874e-01  -2.76841894e-02  -2.18878105e-01 -2.56269962e-01  -1.23762406e-01  -2.81035393e-01  -1.82610393e-01 -4.41689968e-01  -7.61827409e-01  -7.95628369e-01  -1.02187061e+00 -1.56322730e+00  -2.32228565e+00  -2.73260570e+00  -3.06541991e+00]
[ -6.14659727e-01  -5.16369462e-01  -1.70857668e-01   1.19451031e-01 4.92440648e-02   5.49981482e-02  -4.43868935e-02   3.54949161e-02 8.10097232e-02  -4.35765624e-01  -8.84126604e-01  -1.12375891e+00 -1.39275599e+00  -1.85928738e+00  -2.51776171e+00  -3.31340122e+00]
[  9.69777182e-02   3.19725364e-01   1.44711986e-01   6.13055766e-01 6.67663276e-01   3.83200109e-01   1.93287313e-01   2.16437414e-01 -5.59501462e-02  -4.13571090e-01  -7.01974809e-01  -1.15841734e+00 -1.62483859e+00  -2.43978477e+00  -2.75762439e+00  -3.20731306e+00]
[  3.22161406e-01   6.39590979e-01   7.68304229e-01   8.58101189e-01 8.46743524e-01   9.48326826e-01   4.35401499e-01   2.81373560e-01 -4.69850861e-02  -4.48124617e-01  -7.13819325e-01  -1.15202487e+00 -1.49921715e+00  -2.36338544e+00  -3.14081335e+00  -3.77051544e+00]
[  8.73250246e-01   1.14055014e+00   1.07870376e+00   9.64778244e-01 1.02767015e+00   7.23241627e-01   7.15451658e-01   2.39903554e-01 9.73527208e-02  -4.45389271e-01  -5.99829018e-01  -1.28104258e+00 -1.98069000e+00  -2.51751208e+00  -2.95153522e+00  -3.74237323e+00]
[  1.28591120e+00   1.25520897e+00   1.50597310e+00   1.36689937e+00 1.21178854e+00   8.12674284e-01   8.37767661e-01   2.72724569e-01 -1.88265085e-01  -5.22912145e-01  -7.53028393e-01  -1.19653153e+00 -2.13923860e+00  -2.81803274e+00  -3.15583658e+00  -4.13306570e+00]
[  2.02331161e+00   1.47917950e+00   1.27363002e+00   1.41117454e+00 1.09052253e+00   1.06251466e+00   7.08393216e-01   3.44609499e-01 -2.19274029e-01  -4.41807866e-01  -1.04776657e+00  -1.34757805e+00 -2.45495057e+00  -2.70587420e+00  -3.52498102e+00  -4.35977936e+00]
[  2.02533293e+00   1.88859415e+00   1.82091784e+00   1.49483073e+00 1.23714888e+00   1.02922475e+00   3.74079973e-01  -6.16645887e-02 -4.44512337e-01  -9.08527017e-01  -1.37046373e+00  -2.22367954e+00 -2.71220469e+00  -3.11468506e+00  -3.97860527e+00  -4.58136320e+00]
[  2.03746271e+00   1.70587587e+00   1.37031889e+00   1.27788830e+00 1.13016105e+00   5.38960874e-01   3.03087812e-02   9.88353565e-02 -4.71915871e-01  -1.30293739e+00  -1.04147768e+00  -1.88439918e+00 -2.81745076e+00  -3.85741544e+00  -4.12561035e+00  -5.38679600e+00]
[  1.99788713e+00   1.69378257e+00   1.34903526e+00   1.00367844e+00 6.19968057e-01   5.77563763e-01  -2.84844518e-01  -4.96345282e-01 -9.98087049e-01  -1.04304123e+00  -1.52527928e+00  -2.54895043e+00 -3.32255912e+00  -3.90775251e+00  -4.53660440e+00  -5.16570950e+00]
[  2.03537393e+00   1.33610821e+00   1.26471376e+00   6.11438811e-01 2.06964135e-01   1.89588487e-03  -2.92949915e-01  -1.18487239e+00 -1.29488635e+00  -1.82089221e+00  -2.37834144e+00  -2.77507472e+00 -3.81714725e+00  -4.23326874e+00  -4.71737337e+00  -5.96061516e+00]
[  1.47161710e+00   9.14452791e-01   5.34667075e-01   4.30506289e-01 -2.62322336e-01  -5.31844020e-01  -9.57488179e-01  -1.40735459e+00 -1.90361249e+00  -2.92437339e+00  -2.80082703e+00  -3.54820466e+00 -4.06065845e+00  -4.47321129e+00  -4.99862051e+00  -6.62670803e+00]
[  8.61654758e-01   3.00781131e-01   1.02421328e-01  -1.44659922e-01 -6.78165436e-01  -1.32913876e+00  -1.25416625e+00  -2.13054776e+00 -2.51739526e+00  -2.81349969e+00  -3.19484043e+00  -4.26712084e+00 -4.61469316e+00  -4.91575956e+00  -5.40167761e+00  -7.01442432e+00]
[  4.14273500e-01  -1.53070599e-01  -4.14513737e-01  -9.35960710e-01 -1.43380487e+00  -1.58158112e+00  -2.50444841e+00  -2.98062110e+00 -2.73942757e+00  -3.55614376e+00  -3.59260869e+00  -4.90846682e+00 -5.47580767e+00  -5.08496952e+00  -6.69949675e+00  -6.97640657e+00]]


a3 = [[-0.45629808 -0.9027018  -1.4585824  -1.96048868 -2.50688529 -2.90882492 -3.71125364 -4.23424816 -4.9177866  -5.14595366 -5.91688633 -5.97052574 -6.54599524 -6.79566479 -7.4633894  -7.73406029]
[ 1.04973304  0.50687313  0.01416547 -0.39786345 -1.27645254 -1.82010221 -2.2431922  -2.90548515 -3.46850896 -4.164536   -4.54577255 -5.06040001 -5.59838295 -5.8447156  -6.44156504 -6.69505453]
[ 1.60448015  1.34677434  1.12260354  0.5926559  -0.06549905 -0.68440771 -1.45451391 -1.96124053 -2.42242885 -3.01692581 -3.66939974 -4.32422209 -4.79242325 -4.76372766 -5.68609762 -6.28697491]
[ 2.22213435  1.96769416  1.64611995  1.21955669  0.99451059  0.2863591 -0.31679618 -0.91426218 -1.54028058 -2.15133381 -2.65857697 -3.14436746 -3.88298249 -4.47339249 -4.89212322 -6.01254845]
[ 2.56566191  2.47269177  2.33211899  1.68440843  1.49632227  0.6924327 0.51841164 -0.47538769 -0.79679531 -1.31217659 -2.20149422 -2.64259243 -3.26536036 -4.22162056 -4.4199543  -5.39817047]
[ 2.94420815  3.02796984  2.47210574  2.4191668   2.18173075  1.73452497 1.09163487  0.53510886 -0.34647325 -0.76704681 -1.70936227 -1.98988831 -2.90121102 -3.5727818  -4.34453773 -5.39851618]
[ 3.12447548  3.19041514  3.03914332  2.89028549  2.62009478  2.01804686 1.74710631  0.86673778  0.20370848 -0.18777333 -1.20220804 -1.95048845 -2.54348183 -3.44590092 -3.85673642 -4.86260605]
[ 3.19128561  3.28992748  3.6574254   3.22472501  2.8579433   2.51088905 1.96323824  1.53475177  0.94302744 -0.12391859 -0.83387494 -1.5298456 -2.11750054 -3.07586765 -4.03253508 -4.68684244]
[ 2.77471638  2.82720089  3.12441015  3.01167226  2.76174283  2.67653847 2.0289638   1.50370932  0.9981401   0.06414755 -0.75957167 -1.19758058 -2.03326011 -2.88225102 -3.59808469 -4.52570724]
[ 2.38029623  2.89061451  3.10915327  2.94665384  3.22424197  2.51003718 2.29162502  1.7501508   1.1091038   0.47667891 -0.33069703 -1.17656171 -1.95778024 -2.66594028 -3.58471632 -4.64355898]
[ 2.42795348  2.67715359  2.72137904  2.77753401  2.73531771  2.70592999 2.09733319  1.57629609  1.22599852  0.13488562 -0.49911302 -1.42648959 -2.1497283  -2.6289742  -3.58906627 -4.19821453]
[ 1.73872757  2.17530012  2.91732383  2.86373878  2.36826277  2.4700532 2.04777265  1.64007604  1.07944787  0.16338401 -0.69013399 -1.35593009 -2.05127239 -2.64272404 -3.7403667  -4.46585417]
[ 1.4308238   1.97746742  2.38176537  2.7743609   2.53667688  2.2817626 2.01447892  1.17948198  0.70462471  0.17085056 -0.64371145 -1.38871241 -2.06024933 -2.80228209 -3.62405419 -4.31488943]
[ 1.1055156   1.58548272  2.20212221  1.99159098  1.99097764  1.94997311 1.39040411  0.87783754  0.55708182 -0.02633343 -0.7375496  -1.3702023 -1.96269321 -2.84588814 -3.51678085 -4.44016695]
[ 0.63942748  1.49118698  1.84727311  1.67522347  1.59820914  1.45746124 1.05757737  0.60196579  0.15365864 -0.54480129 -1.42576087 -1.8053292 -2.62982225 -3.03465676 -4.06936598 -4.18521786]
[ 0.74472129  0.9320817   1.03728116  1.21861887  1.12593424  0.69521672 0.90406656  0.19648014 -0.9026522  -1.25771666 -2.21744704 -2.24714828 -2.56930685 -3.45254683 -3.99874377 -5.08186674]]


a4 = [[-6.01430273 -5.51726294 -5.00754166 -4.44101429 -3.74871039 -3.44230843 -2.70147371 -2.15639234 -1.46049249 -0.98977262 -0.3831813   0.66471338 1.1977849   1.2604357   2.17150354  2.87275052]
[-4.73580933 -4.29677629 -3.7174511  -3.39638638 -2.68961859 -2.36972404 -1.644297   -1.57024622 -0.90741187 -0.05380929  0.49036935  0.90687668 1.46749902  2.31788588  2.75717878  3.44769955]
[-3.71744561 -3.20296574 -2.87639117 -2.47713137 -1.6575352  -1.41388631 -0.87335885 -0.66103446 -0.48560718  0.10863112  0.34536251  1.08800101 1.82776082  2.02728963  2.96953583  3.5280273 ]
[-2.50430918 -2.27158237 -1.766132   -1.63767958 -1.39418399 -0.83175695 -0.41444892 -0.2268528   0.64251608  0.91627252  0.94413245  1.8411026 1.93463218  2.53198266  3.09211802  3.53786445]
[-1.73806643 -1.73771846 -1.17991126 -0.99377906 -0.71928161 -0.2024674 -0.03352106  0.2921899   0.9317044   1.05171061  1.218068    1.90594411 1.99112797  2.28207493  2.87313604  3.86347604]
[-0.81832701 -0.42874151 -0.8733322  -0.39624712  0.04165968  0.11021247 0.59205425  0.62373352  0.97938973  0.99978304  1.34148335  1.75349832 2.02426338  2.44509435  2.98082519  3.64050674]
[-0.06296405 -0.0814139  -0.04160235  0.40324035  0.30032068  0.60969216 0.78981405  1.07784593  1.19995058  1.43874657  1.49950027  1.567505 2.16997504  2.53819609  2.77857542  3.7599895 ]
[ 0.82878733  0.48301584  0.48588258  0.4204922   0.5948109   0.60280615 1.19030178  0.94264948  1.03638089  1.09625733  1.51986957  1.5145514 2.24113631  2.26993179  2.12435031  3.42010617]
[ 0.9283824   0.82122999  0.11507201  0.29290289  0.41176838  0.68407315 0.89828056  0.86436939  0.82116657  0.95609242  1.14665067  1.27380776 1.27423155  1.62368071  2.09248161  2.70488024]
[ 1.14987934  0.81943458  0.87472618  0.5631727   0.47807446  0.97242236 0.34714168  0.46750501  0.55934197  0.79442     0.56495607  1.15954483 1.0093745   1.28913736  1.48159266  1.8037076 ]
[ 0.81627893  0.45133618  0.31480029  0.19736312  0.48448589 -0.20668408 0.13191351 -0.12496398  0.24450614  0.09787704  0.00858654  0.64659208 0.26704767  1.06184936  0.8125869   1.55026865]
[ 0.44772944  0.22328642  0.37888688  0.11220594 -0.4205811  -0.32459897 -0.30690086 -0.62740201 -0.42774358 -0.47168693 -0.75122046 -0.21541157 0.08328331  0.06436718  0.04112142  0.31145591]
[-0.16440825 -0.71928233 -0.43004307 -0.45920488 -0.59483188 -0.86228567 -0.94292444 -1.02504814 -1.30797899 -1.2779367  -1.2625879  -1.30481648 -0.97097152 -0.90260267 -0.82582992 -0.35952151]
[-0.69816387 -0.82842344 -0.41716534 -1.0745672  -1.39650309 -1.30417514 -1.33461654 -1.70638418 -1.98498094 -1.94243181 -1.88375509 -1.90609992 -1.45106888 -1.77618504 -1.57100081 -0.87668246]
[-1.45514941 -1.26928878 -1.48908412 -1.67750823 -2.06963801 -1.75847769 -2.08785439 -2.36903262 -2.8135283  -2.79635215 -2.81178069 -2.84549761 -2.81425333 -2.55893898 -2.49056506 -1.76470256]
[-2.02680111 -2.21937609 -2.24376678 -2.36155939 -2.71438813 -2.73648024 -3.19393229 -3.69145632 -3.77139473 -4.38278818 -4.20038843 -4.11445856 -4.18834066 -3.96209717 -3.64231539 -3.42178059]]

a5 = [[ 9.75785351  8.82219219  7.99813843  7.25513792  6.91275311  6.14883471 5.37332153  4.38677406  3.45336223  3.24926686  2.29159522  1.71370757 1.1325593   0.72881556  0.4621729   0.05669453]
[ 8.96238232  8.42120743  7.40231276  6.68441105  6.00061035  5.22192001 4.5945425   3.88653898  2.78699136  2.0210762   1.62468839  1.32245851 0.48634911  0.39557111 -0.03998322 -0.27357739]
[ 8.36591244  7.5846591   6.4791503   5.92197466  5.60198069  4.31026173 3.96985912  2.68760109  1.76849389  1.41195381  0.76399225  0.36406988 -0.02969049  0.0356503  -0.30701962 -0.48464638]
[ 7.94212198  6.87943649  6.32191515  5.25238991  4.53501225  3.64887094 2.98549867  1.74188268  1.18409431  0.77236909  0.20193392 -0.35834455 -0.52149087 -0.70831066 -0.8508209  -1.07155681]
[ 7.28478384  6.03379726  5.5360136   4.14676476  3.52576017  2.85649467 1.81590104  1.2005924   0.89887667  0.0297524  -0.68764925 -0.90849608 -0.89215016 -1.21085536 -1.03847396 -0.76361489]
[ 6.66853952  5.64517832  4.46980572  3.58769417  2.87287879  1.90199649 1.49167037  0.35041204 -0.21298708 -0.9228152  -0.82975203 -1.52791703 -1.45840454 -1.99467587 -1.37358844 -1.36354566]
[ 5.82212448  4.68150854  3.76826859  2.95032048  2.13505268  1.41700304 0.74437994 -0.0386783  -1.0075258  -1.3472656  -1.73659885 -1.75530434 -1.8219974  -2.0975585  -1.47202158 -1.6711874 ]
[ 5.14502192  3.94051528  2.99050832  2.07617831  1.40051341  0.45885569 0.11800595 -0.95890701 -1.67362797 -1.76269364 -2.07578993 -2.24256039 -2.55774927 -2.09797907 -1.83565688 -1.47541404]
[ 4.0486331   3.51820588  2.12245989  1.38167214  0.3969093  -0.21938813 -0.90004951 -1.12165844 -2.09577417 -2.13979483 -2.41980577 -2.78829622 -2.79345226 -2.28240228 -1.97537255 -1.41337025]
[ 3.63389444  2.6240859   1.4812398   0.80024344 -0.39896813 -0.86594796 -1.50538969 -2.34000158 -2.37385392 -2.58869147 -3.01947951 -3.03978586 -2.94367528 -2.62162113 -2.51320338 -1.50552607]
[ 2.90200925  1.74181414  0.7776593  -0.12275767 -0.58480191 -1.56674433 -1.85954225 -2.37576866 -2.7823875  -2.9382062  -2.97267747 -3.11229372 -3.05472159 -2.79864812 -2.31108427 -2.03031039]
[ 2.12034345  1.17976809  0.40297756 -0.81392473 -1.10626221 -1.68963528 -2.42701125 -2.88228226 -3.20970368 -3.11460018 -3.46747303 -3.40721941 -3.16179943 -2.83872628 -2.18350911 -1.37849379]
[ 1.72673798  0.85581058 -0.18376972 -1.14980042 -1.95767248 -2.25818467 -2.8566587  -2.90478182 -3.42056608 -3.54449439 -3.65745926 -3.42383051 -3.08064961 -3.05369258 -2.21178317 -1.55715513]
[ 1.33414328  0.16274217 -0.61247146 -1.54383373 -2.22734928 -2.53402257 -3.06479526 -3.40210032 -3.54612899 -3.56461954 -3.67171144 -3.76309896 -3.36531734 -2.76080036 -2.34968472 -1.78365362]
[ 0.76728237 -0.23312716 -1.21496701 -1.9570514  -2.65762019 -3.03549623 -3.4106071  -3.70366597 -3.80094671 -3.95373559 -3.70917511 -3.72116661 -3.155339   -2.97717738 -2.14048648 -1.59874034]
[ 0.51904827 -0.68724597 -1.49318075 -2.14016986 -2.99515867 -3.10808563 -3.81870937 -4.06600571 -4.01448917 -4.30029011 -3.81382012 -3.75636506 -3.47404528 -2.75894713 -2.30785751 -0.75803471]]

a6 = [[-0.01668578  0.28012127  0.56805944  0.96854609  1.01808965  1.51329863 1.23230803  1.46385455  1.78152335  1.50809109  1.96757042  1.75776303 1.64109182  1.73932087  2.16862392  1.91173851]
[-0.36434194 -0.20391299  0.17238678  0.61722344  1.17970812  1.39282191 1.43588686  1.66783237  1.51707768  1.82520926  2.38911033  2.43097663 2.2362361   2.57802153  2.75768828  2.86367512]
[-0.67018068 -0.34128398  0.37302062  0.67262793  0.8196103   1.53800154 1.61070204  1.80357945  2.15320683  2.20990086  2.71689057  2.72082472 3.03026128  3.33115935  3.16975069  3.34457564]
[-1.15894258 -1.02195549 -0.00580352  0.1443155   0.75817299  1.34101713 1.69211447  1.9500066   2.22322679  2.65852547  2.8105545   2.56604791 3.12951469  3.43469071  3.34301376  3.62975049]
[-1.643255   -0.95307165 -0.45943367  0.24264073  0.87973934  1.03109205 1.49052787  1.44179296  2.16713119  2.47633433  2.71306038  2.92774367 3.21456647  2.96673226  3.67700696  3.9499011 ]
[-1.61766911 -1.1760062  -0.68340194  0.20398918  0.58384049  1.08104432 1.24985421  1.48091578  1.82846224  2.3115859   2.71130991  2.93649721 3.1522584   3.10164142  3.50371933  3.5413723 ]
[-2.02890658 -1.65709496 -0.88992095 -0.19545305  0.24463518  0.46474352 0.70153856  1.07013023  1.80343533  2.25908017  2.40945864  2.54344177 2.98347688  2.92234564  3.35660911  3.37108302]
[-2.67179298 -1.6564827  -1.18650186 -0.48791885 -0.36062202  0.3805632 0.31466249  1.10856092  1.75402641  1.97818315  1.99163413  2.40018749 2.48765135  2.82082438  3.05660582  3.32094574]
[-2.46564817 -1.17100763 -0.75124615 -0.65919143  0.01635143 -0.07527439 0.34695438  0.93559599  1.17391992  1.3396132   1.66518235  2.15411472 2.46186042  2.16202402  2.68569374  3.02632856]
[-1.87101781 -1.65659988 -1.08575451 -0.84905386 -0.53139961 -0.38528103 0.08354687  0.66158688  0.58521485  0.92571694  1.16975367  1.37267351 1.89481544  1.9875679   2.42608595  2.23249102]
[-1.90604961 -1.46162987 -1.23507881 -1.10400343 -0.98858219 -0.42109749 -0.12606297 -0.127207    0.37320644  0.46611437  0.57186681  0.73892874 1.03136671  1.09312046  1.74891949  2.02947998]
[-1.78036416 -1.28351927 -0.87710482 -1.13527739 -1.19104314 -1.0545162 -0.79373682 -0.43127877 -0.28223088 -0.2209827   0.02815245  0.26011106 0.32932845  1.02606261  0.83516169  1.20076978]
[-1.11793578 -1.11699939 -1.37251496 -1.32550204 -1.40497839 -1.11173129 -1.36009634 -1.3127265  -0.68183762 -0.71517777 -0.36068067 -0.36418939 -0.36698085  0.06972434  0.32185307  0.69075155]
[-1.02833247 -1.49530411 -1.4384315  -1.70004046 -1.8619405  -1.78155136 -1.85180724 -1.46564817 -1.52689683 -1.2693305  -1.34117389 -1.22436905 -0.91933894 -0.78211737 -0.49871963 -0.06340232]
[-1.15920293 -1.23611391 -1.49844706 -1.61525023 -1.98337305 -2.31220889 -2.46127367 -2.36308455 -2.52016401 -2.66020179 -2.55980706 -2.06675792 -1.90497351 -1.89339709 -1.48854852 -1.00834632]
[-0.42420611 -1.34972203 -1.51071167 -2.30463696 -2.18169737 -2.79329014 -3.18980002 -3.33892536 -3.71900678 -3.13856506 -3.69358206 -3.31652045 -3.0672822  -3.30075097 -2.65078783 -2.63426781]]

a7 = [[ 0.01264065  1.47242463  2.60708284  3.29666066  3.95057511  4.25166082 4.85210323  4.9088459   4.75113344  4.36360168  4.15143108  3.70260286 3.28362799  2.31505179  2.57599831  1.45262802]
[-0.12724122  1.40640819  2.30215883  3.20877242  3.44262409  3.79711628 4.50720692  4.21474934  4.05575943  4.08272362  3.5261054   3.06364799 2.71123981  2.23865151  1.83179331  1.01413238]
[ 0.06840587  1.21048951  2.03527904  2.48622823  3.50910807  3.55775642 3.78166795  3.90411544  3.87610769  3.3866365   2.85673881  2.48599267 2.36402249  1.46833515  1.11170805 -0.09633887]
[-0.27181473  0.94805598  1.63178837  2.84590149  3.08357787  3.23856926 3.4231658   3.84403133  3.61895275  3.10401011  2.60200667  2.38148737 1.4756006   1.07656324  0.44405317 -0.32170525]
[-0.25690544  0.69856811  1.5281564   2.25092387  2.88718748  2.8476367 2.98640037  3.41798711  3.01738143  2.55631089  2.36819839  2.02685833 0.85608971  0.52118796 -0.18695594 -1.21977055]
[-0.14526866  0.52517086  1.41593802  2.16198826  2.40934801  2.72861814 2.77403498  3.09991455  2.56884146  2.3894453   1.56174374  1.33015215 0.51277673  0.36914662 -0.67137349 -1.62232673]
[-0.53196114  0.11414369  0.83655763  1.5931437   1.96014357  2.23150349 2.63818192  2.55711555  2.52296019  1.83486259  1.38892853  0.72411203 0.29702249 -0.1216067  -1.68202496 -1.87821531]
[-0.81484139  0.09520973  0.78260851  1.38240135  1.471717    1.95997369 1.71876884  1.73645902  1.87572682  1.51236725  0.86961937  0.26862025 0.04798784 -0.81896639 -1.93082428 -2.50213051]
[-0.82789022  0.10184027  0.6566757   0.97821051  1.34572566  1.54784119 1.70370901  1.16314363  1.3120892   1.01504314  0.70546019 -0.17041348 -0.39446723 -1.54430437 -1.86051714 -3.05728507]
[-0.73795825  0.059954    0.21903956  0.79398125  1.08109224  1.44757903 1.58936119  1.62104833  0.96042544  0.51685798  0.08368562 -0.05102835 -0.69027704 -1.60771191 -2.06923962 -3.35570669]
[-1.13803089 -0.1877121   0.03596856  0.54848707  0.99826896  0.97557616 1.25052392  0.96994311  0.52526641  0.58224744 -0.50469577 -0.72383386 -1.07900345 -1.49283803 -2.62042618 -2.99862385]
[-0.74763292 -0.52583599  0.14840341  0.13912824  0.75410706  0.63775575 0.9721328   0.48244423  0.25225574 -0.24168937 -0.60547882 -0.82291675 -1.2376864  -1.82175088 -2.61267042 -3.69815135]
[-1.30271018 -0.4521237  -0.38573033  0.14808013  0.07299458  0.72582823 0.60537744  0.47280759 -0.13697289 -0.24523194 -0.71536011 -1.21118939 -1.49175787 -2.12582374 -2.85253954 -3.16480398]
[-1.07777333 -0.87897801 -0.09195501 -0.1482283   0.23301242  0.01006117 0.33904102  0.13262865 -0.21754888 -0.26804879 -1.10484636 -1.33217728 -1.8592968  -2.30069399 -2.8794384  -2.8514607 ]
[-1.00420916 -1.23999596 -0.53651047  0.03507216 -0.23403805  0.31254795 0.17069271  0.13209379 -0.17065226 -0.52047831 -1.11358702 -1.16914964 -1.87806857 -2.45487809 -2.66187668 -3.1367228 ]
[-1.78799474 -1.35392892 -0.9540326  -0.44579983 -0.51499987 -0.21998203 0.09892718 -0.36562902 -0.42767781 -0.99615061 -0.85356826 -1.8751595 -2.13593531 -2.74431896 -2.98672652 -3.341115  ]]

a8 = [[  1.36980069e+00   1.03842187e+00   1.50981593e+00   1.55435097e+00 2.09881234e+00   1.91259134e+00   2.28240132e+00   2.65900612e+00 2.82137704e+00   2.20787048e+00   2.19597197e+00   1.85853064e+00 1.20222402e+00   4.07177806e-01  -3.95185381e-01  -1.82617080e+00]
[  1.27475584e+00   1.60492408e+00   1.91741693e+00   1.43726945e+00 2.18269920e+00   2.42590046e+00   2.42362356e+00   2.75188065e+00 2.82191133e+00   2.59225154e+00   2.37420344e+00   1.62377429e+00 1.55540478e+00   5.62376499e-01  -4.81177151e-01  -1.75839305e+00]
[  1.36722994e+00   1.31272447e+00   1.94451964e+00   2.32792568e+00 2.25876808e+00   2.75956225e+00   2.81496811e+00   2.88281131e+00 2.80346966e+00   2.48135543e+00   2.09333801e+00   1.88884318e+00 1.32168734e+00   4.68638897e-01  -3.30851287e-01  -1.57724380e+00]
[  1.19961107e+00   9.95371521e-01   1.29031551e+00   1.90753269e+00 1.66315734e+00   2.33726430e+00   2.78524733e+00   2.64138865e+00 2.94845390e+00   2.53587174e+00   1.96186113e+00   1.63509679e+00 9.51111019e-01   4.82568771e-01  -3.75113040e-01  -1.31006217e+00]
[  1.24297810e+00   1.12658310e+00   1.10397995e+00   2.59765077e+00 2.24341440e+00   2.48821735e+00   2.77450156e+00   2.60386992e+00 2.44755530e+00   2.36563277e+00   2.08407927e+00   1.48081148e+00 1.16563749e+00   5.70809782e-01  -2.79772282e-01  -1.65679085e+00]
[  1.21061635e+00   1.24080789e+00   1.41060543e+00   1.72676957e+00 1.83563352e+00   2.27514768e+00   2.29814506e+00   2.30981183e+00 2.69796801e+00   2.17744851e+00   1.72093570e+00   1.33430338e+00 8.43350410e-01   2.31533691e-01  -4.85690057e-01  -1.35207403e+00]
[  6.07344627e-01   6.37550592e-01   1.50867712e+00   1.49363303e+00 1.43583500e+00   1.58871830e+00   1.50479281e+00   2.06225657e+00 2.14735889e+00   1.87806177e+00   1.73081279e+00   1.20386612e+00 4.69119191e-01   2.62179911e-01  -6.06567800e-01  -1.73379016e+00]
[ -6.16402216e-02   1.03339456e-01   3.31010699e-01   9.14330184e-01 1.21536231e+00   1.70045292e+00   1.22516513e+00   1.88776982e+00 1.90414608e+00   1.42944396e+00   1.45958090e+00   7.63841271e-01 3.94841671e-01   4.12242562e-02  -6.22939587e-01  -1.90642107e+00]
[ -3.12680721e-01  -1.65476464e-02   4.05938923e-01   7.12779701e-01 1.40884221e+00   1.09736991e+00   1.24450028e+00   1.23906779e+00 1.22771597e+00   1.00636697e+00   1.08751166e+00   5.30137897e-01 -2.39896262e-03  -4.81723607e-01  -1.22764659e+00  -1.95660937e+00]
[ -7.34160915e-02  -3.86093706e-01  -2.67252505e-01  -1.54079959e-01 5.78349948e-01   5.43830216e-01   8.88251901e-01   1.02335286e+00 9.44636762e-01   7.21134067e-01   6.85408950e-01   3.01659852e-01 -5.01368523e-01  -7.34993517e-01  -1.49612343e+00  -2.23111105e+00]
[ -1.08556926e+00  -1.01924264e+00  -8.93695876e-02  -1.38151541e-01 -1.42466933e-01   2.36783519e-01   7.44213164e-01   3.87920700e-02 4.83387798e-01   2.36674845e-01  -1.10122986e-01  -2.44996101e-01 -4.74896610e-01  -1.13040996e+00  -1.66687858e+00  -2.76976395e+00]
[ -1.30243123e+00  -1.16674709e+00  -1.05848539e+00  -5.51155448e-01 -5.67014515e-01  -6.28494978e-01   1.51153937e-01  -4.00490090e-02 9.24979374e-02  -3.42369795e-01  -4.17949021e-01  -6.99772656e-01 -9.32424843e-01  -1.56838679e+00  -1.93442976e+00  -2.65698838e+00]
[ -1.62000501e+00  -1.54681885e+00  -1.37918794e+00  -9.83325541e-01 -5.69626391e-01  -8.18841755e-01  -6.51442945e-01  -2.95640409e-01 -5.60890496e-01  -6.98645651e-01  -9.56103981e-01  -9.85869408e-01 -1.20318568e+00  -1.86193264e+00  -2.31402707e+00  -3.41309714e+00]
[ -2.11406398e+00  -1.59456325e+00  -1.94681835e+00  -1.85114384e+00 -1.30768156e+00  -1.21129644e+00  -8.63120914e-01  -8.89664173e-01 -9.27740216e-01  -9.47690606e-01  -1.18085849e+00  -1.36783147e+00 -1.89637601e+00  -2.38578701e+00  -2.92259359e+00  -3.44727778e+00]
[ -2.59351969e+00  -1.77404726e+00  -2.35009718e+00  -2.19301438e+00 -1.92063522e+00  -1.57328224e+00  -1.54473579e+00  -1.18619061e+00 -1.39616752e+00  -1.30954719e+00  -1.64064157e+00  -1.63008475e+00 -2.16752887e+00  -2.68022919e+00  -3.41672516e+00  -4.14469481e+00]
[ -3.02099133e+00  -3.19668007e+00  -2.87506366e+00  -2.76162434e+00 -2.20969534e+00  -2.34306431e+00  -1.96805251e+00  -1.80424988e+00 -1.52440953e+00  -1.70292735e+00  -2.28208804e+00  -1.90285182e+00 -2.59385276e+00  -3.28103256e+00  -3.46306419e+00  -4.29312229e+00]]

a9 = [[ 2.5860641   2.77706265  3.16106892  3.30050492  3.11644602  3.15909815 3.25961518  3.85753012  4.33461475  4.35719061  4.95639706  6.14231396 6.17087984  6.26594353  6.47888088  6.70483112]
[ 2.7262876   2.61573958  2.74062157  2.78852105  3.2766974   2.99949765 3.21881652  3.08920336  3.76657581  4.17883778  4.82980251  4.5539422 5.17630482  5.58999681  5.79286337  6.00182199]
[ 2.63520575  2.46684861  2.59943438  2.82938671  2.70482564  3.2687521 2.84328675  3.1367352   3.73928142  3.65092063  4.00245619  4.26136971 4.61605644  4.91390324  4.95782709  5.29522467]
[ 2.42643189  2.38020802  2.41428518  2.32856107  2.07828498  2.36942911 2.4411304   2.92357445  3.17047071  3.2656405   3.34942293  4.10761738 3.99398279  4.10732317  4.45956469  4.67862368]
[ 2.18520951  2.2922647   2.16982341  2.25855041  2.05087519  2.34488797 2.3657093   2.06404638  2.08461118  2.68312311  2.9795177   3.44607687 3.19041753  3.73883057  3.74170828  3.76156735]
[ 1.97246695  1.74065268  1.92694032  1.89147782  1.5777787   1.69079709 1.60083747  1.6549288   1.95767272  2.45189953  1.9005183   2.96504784 2.60732603  3.44145632  3.30114532  3.16483307]
[ 1.70398712  1.94733822  1.4799248   1.24193871  1.03518248  1.11748528 1.03931093  1.16583574  1.42038667  1.70458007  1.50496626  1.75294828 2.03867936  2.07039118  2.18295789  2.57953143]
[ 1.31973362  1.31172371  1.11368632  0.79669619  0.6991536   0.59945726 0.74009848  0.79657274  0.97226709  0.94583285  0.88294411  1.15800273 1.51605868  1.36456072  1.5146054   1.46385002]
[ 1.19997013  0.58840519  0.71972734  0.36335498  0.31188178  0.11072403 0.19148596  0.03436081  0.40553647  0.02698355  0.06258277  0.27359429 0.90829945  0.98511934  0.77847379  0.63500202]
[ 0.55275071  0.36883205  0.31965199 -0.13221793  0.11425996 -0.44245449 -0.51444352 -0.16249393 -0.37641951 -0.4754121  -0.17387073 -0.09531216 0.06396267  0.14823592  0.23312917  0.26015729]
[ 0.20501557  0.021635   -0.18556474 -0.37880433 -0.89759886 -0.5270201 -1.17401576 -0.94886643 -1.41012728 -1.03711927 -1.28622282 -1.0222528 -0.63707399 -0.34529951 -0.40693617 -0.19472781]
[-0.3111591  -0.56289023 -0.93121362 -0.91941154 -1.03638875 -1.30116332 -1.65860438 -1.49550676 -1.72532082 -1.79645336 -1.44838786 -1.13736784 -1.30410802 -1.13271952 -0.76662499 -0.5897485 ]
[-0.70050001 -0.88702846 -1.01523066 -1.37689221 -1.47563612 -1.84149408 -2.07118011 -2.03799057 -2.20671487 -2.06580019 -1.84087229 -1.74485123 -1.50317407 -1.19603086 -1.21243846 -0.96361923]
[-1.15984285 -1.28328526 -1.76007378 -1.52058971 -1.73674333 -2.2994616 -2.66175342 -2.71304607 -2.8082521  -2.52742267 -2.24248052 -1.9274838 -1.9001745  -1.49614239 -1.13515675 -1.39918864]
[-1.44959354 -1.88157427 -1.91199195 -2.22887182 -2.2253263  -2.96993899 -3.16347814 -3.13964248 -3.11102152 -2.89447498 -2.68223071 -2.51711106 -2.20827603 -1.6069082  -1.4633404  -1.43486953]
[-1.96576095 -1.89337027 -2.48044777 -2.52637458 -3.06821918 -3.43454623 -3.42344379 -3.32286572 -3.54466677 -3.20233727 -2.92523551 -2.581774 -2.16518903 -1.45091581 -1.38057089 -0.77299452]]

max0 = max(a0(:))
max1 = max(a1(:))
max2 = max(a2(:))
max3 = max(a3(:))
max4 = max(a4(:))
max5 = max(a5(:))
max6 = max(a6(:))
max7 = max(a7(:))
max8 = max(a8(:))
max9 = max(a9(:))
mx = max([max0 max1 max2 max3 max4 max5 max6 max7 max8 max9])

min0 = min(a0(:))
min1 = min(a1(:))
min2 = min(a2(:))
min3 = min(a3(:))
min4 = min(a4(:))
min5 = min(a5(:))
min6 = min(a6(:))
min7 = min(a7(:))
min8 = min(a8(:))
min9 = min(a9(:))
mn = min([min0 min1 min2 min3 min4 min5 min6 min7 min8 min9])

bottom = mn
top = mx

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
h0=contourf(a0);
shading interp;
caxis manual
caxis([bottom top]);
title('z_0');
xlabel('position x')
ylabel('position y')

subplot(1,10,2)
h1=contourf(a1);
shading interp;
caxis manual
caxis([bottom top]);
title('z_1');

subplot(1,10,3)
h2=contourf(a2);
shading interp;
caxis manual
caxis([bottom top]);
title('z_2');

subplot(1,10,4)
h3=contourf(a3);
shading interp;
caxis manual
caxis([bottom top]);
title('z_3');

subplot(1,10,5)
h4=contourf(a4);
shading interp;
caxis manual
caxis([bottom top]);
title('z_4');

subplot(1,10,6)
h5=contourf(a5);
shading interp;
caxis manual
caxis([bottom top]);
title('z_5');

subplot(1,10,7)
h6=contourf(a6);
shading interp;
caxis manual
caxis([bottom top]);
title('z_6');

subplot(1,10,8)
h7=contourf(a7);
shading interp;
caxis manual
caxis([bottom top]);
title('z_7');

subplot(1,10,9)
h8=contourf(a8);
shading interp;
caxis manual
caxis([bottom top]);
title('z_8');

subplot(1,10,10)
h9=contourf(a9);
shading interp;
caxis manual
caxis([bottom top]);
title('z_9');

mx = max(max(a0(:)), max(a8(:)))


==> figs/scripts/0-entangled/GraphicsRotation_idx_4.m <==
l1 = [ -9.94475603e-01  -1.14409459e+00  -1.12702239e+00  -1.33230746e+00 -1.14973712e+00  -1.20258892e+00  -1.18288434e+00  -1.53053463e+00 -1.30224967e+00  -1.32279241e+00  -1.59202933e+00  -1.52247190e+00 -1.08481014e+00  -1.40415776e+00  -8.30539167e-01  -1.31324458e+00 -1.00700557e+00  -1.18644571e+00  -9.15799260e-01  -1.02270997e+00 -9.09943879e-01  -8.93375635e-01  -8.00905704e-01  -8.00891340e-01 -7.77358115e-01  -9.17366207e-01  -7.27630913e-01  -5.97033978e-01 -5.66842973e-01  -3.69110167e-01  -3.55404794e-01  -4.49496299e-01 -2.86198467e-01  -3.70376021e-01  -5.15520275e-01  -2.42530853e-01 -7.55558237e-02   2.54246086e-01   1.79568008e-01  -1.08556546e-01 1.24689192e-01   1.14481993e-01  -2.18609437e-01  -5.29159792e-02 4.06310745e-02  -7.10745947e-03   1.54720917e-01   3.47745717e-02 -1.01716854e-01  -6.02985807e-02   1.25550041e-02  -7.09142312e-02 1.35252595e-01  -3.30247432e-01   2.34038144e-01  -5.55346966e-01 -4.91401374e-01  -4.66946989e-01  -4.60940242e-01  -1.05662143e+00]
l2 = [ -3.40231562e+00  -3.52727699e+00  -2.51187205e+00  -2.32931781e+00 -1.89281631e+00  -2.36251783e+00  -2.23919392e+00  -1.90483439e+00 -1.51425636e+00  -2.27209067e+00  -2.28322124e+00  -1.79859078e+00 -1.81061935e+00  -2.37369370e+00  -2.20803332e+00  -2.17508173e+00 -2.80532098e+00  -2.42313743e+00  -3.15349960e+00  -2.77202082e+00 -3.05885816e+00  -3.28751612e+00  -3.15785074e+00  -3.52109289e+00 -3.68020153e+00  -3.53789163e+00  -3.64394045e+00  -2.81298971e+00 -2.15784335e+00  -2.70592856e+00  -2.62510419e+00  -2.45673847e+00 -2.36507630e+00  -1.91277409e+00  -1.88026392e+00  -1.71137357e+00 -1.88105631e+00  -1.52042782e+00  -1.98521340e+00  -1.19777548e+00 -1.17932701e+00  -1.18300998e+00  -1.56558418e+00  -1.25631273e+00 -1.66486430e+00  -1.77761114e+00  -2.07816172e+00  -1.74814057e+00 -2.00554061e+00  -2.31385922e+00  -2.14691544e+00  -1.97206771e+00 -2.00916004e+00  -2.63445759e+00  -2.97690392e+00  -2.03826952e+00 -2.45958757e+00  -2.42991614e+00  -2.48116851e+00  -2.12840986e+00]
l3 = [ -2.99110025e-01  -3.06540102e-01   1.48075586e-03  -1.75072085e-02 1.57172009e-01  -4.28752974e-03  -1.48094401e-01  -6.83861598e-02 -1.02390528e-01  -2.67547667e-01   5.23773059e-02  -2.02735901e-01 -6.30056858e-02  -1.58897385e-01  -1.04303874e-01  -3.85153502e-01 -3.73154789e-01  -2.36189514e-01  -4.99085993e-01  -3.66592586e-01 -4.06557411e-01  -9.78798389e-01  -6.02710724e-01  -5.29629886e-01 -6.61939085e-01  -9.06636894e-01  -1.11126888e+00  -1.00386226e+00 -9.47187364e-01  -9.91627514e-01  -1.10709596e+00  -4.79152650e-01 -5.40122509e-01  -4.71347719e-01  -7.93269515e-01  -2.20935360e-01 -3.00352871e-01  -5.45749068e-01  -1.64400265e-01  -3.76125991e-01 -2.49553293e-01   1.10087926e-02   1.52243488e-02  -1.67531684e-01 -1.08238617e-02   6.19380921e-02  -5.53556755e-02  -2.37091884e-01 2.16902256e-01  -1.07506193e-01   2.91714966e-02   7.30316713e-02 -1.06064454e-01  -1.63741320e-01  -1.56131506e-01  -8.67200121e-02 -3.61791551e-01  -5.60935676e-01  -1.12355910e-01  -2.33578071e-01]

scale = max(abs(l1))
scale = max(scale, max(abs(l2)))
scale = max(scale, max(abs(l3)))

l1 = [ 0.69185311  0.67777044  0.6362403   0.88540614  0.70424539  1.36683547 1.28975415  0.78350151  1.19023669  0.86630851  0.79511476  0.9997462 1.15983987  1.05995882  0.952344    0.99290657  0.73279786  0.9677698 0.87377834  1.15349305  1.05418539  0.8509407   0.81661254  0.91963357 0.60505289  0.57195562  0.14696798  0.5409916   0.50017112  0.02546245 0.16892678 -0.02710753  0.29175821 -0.0372004  -0.13109352 -0.05217386 -0.29030225 -0.49640942 -0.15116303 -0.22183919 -0.11114405 -0.10793148 -0.08829433  0.1211955  -0.05856303 -0.12932339  0.18849576  0.52633303 0.26704881  0.46657115  0.53276104  0.78122908  0.77744865  0.66884434 1.16595197  0.55132496  0.88120538  1.0463841   1.1163249   0.32197687]
l2 = [ 4.79933739  4.83141708  5.41708612  5.97342062  5.88761425  6.49249125 5.93508673  6.53907585  6.59982491  6.56986237  6.5719862   6.50294828 6.07502127  6.06325197  5.87728024  5.45647097  4.94647694  4.57785177 4.82636786  4.1912179   4.2828455   3.83779502  4.16961908  4.07061195 4.06077957  4.1072855   4.21376562  4.39960766  4.85808563  5.41847897 5.18503237  5.30942345  5.66576242  6.363554    6.33888197  7.02732038 6.94421816  7.02924824  7.07688236  6.7160368   6.58881855  6.69161797 6.32406235  6.1078701   5.59683228  5.59064198  5.34452486  4.751544 4.66581678  4.63671637  4.43588161  4.11776638  4.47087336  4.18099594 3.82715178  4.14488411  4.39995289  4.12687063  4.78630209  5.27673531]
l3 = [ 0.04236063  0.05597742 -0.34019044 -0.14088582 -0.37054181 -0.08910219 -0.77976811 -0.45050788 -0.97474694 -0.95076603 -0.98889798 -1.20942283 -1.08615589 -1.16278613 -0.90350693 -0.83572131 -0.9734295  -0.69330794 -0.83253229 -0.67003572 -0.57288355 -0.36857906 -0.19662827 -0.56634974 0.15743983  0.1191299   0.25837684  0.27620259  0.46578845  0.17942242 0.27019745  0.60403675  0.41612798  0.53395122  0.43057892  0.76768321 0.61800957  0.26920739  0.41955546  0.30250087  0.04876924  0.06975387 0.03115677 -0.26608431 -0.30926427 -0.51917273 -0.62471455 -0.72051692 -0.83861619 -0.53129184 -0.68379682 -1.17127848 -0.95564711 -1.11871302 -1.08131254 -0.88880169 -0.80971777 -0.83733195 -0.91848958 -0.72291839]

scale = max(abs(l1))
scale = max(scale, max(abs(l2)))
scale = max(scale, max(abs(l3)))


figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
l1 = [ 0.32277885  0.28411284  0.49487412  0.25861627  0.12106036  0.01710737 -0.02281278 -0.44281128 -0.62338746 -0.67394614 -0.38166106 -0.96081948 -0.59778059 -0.90497822 -0.23451205 -1.51398599 -1.60207045 -1.51878464 -1.33429253 -1.96387684 -1.40440917 -1.22795773 -0.79305398 -1.07420623 -0.71168411 -0.29372379 -0.92073476 -0.27368695 -0.47526759 -0.08579842 0.55462015  0.36805964  0.81229603  1.07460082  0.97699589  1.14096117 1.56595182  2.0708251   2.116153    1.73660707  2.09450722  1.9830519 1.73417187  1.99117959  1.686113    1.76592135  1.88815796  1.67195702 1.51491606  1.50773156  1.40851521  1.41813171  1.08397317  1.03624701 1.06718934  0.85086459  0.73689669  0.66106278  0.32496259  0.49308571]./scale
l2 = [ 1.08522391  0.91423541  1.18529427  0.84914958  0.82688063  0.58999574 0.32207236 -0.09848393  0.44403434  0.34002843  0.6007095   0.30830786 0.72581273  0.7993679   1.68520057  1.45304406  1.39935565  1.47290266 2.09912157  2.03365541  2.00244522  2.08922648  2.44182515  2.2263751 2.51275849  2.38080764  2.46334553  2.01644373  2.27133799  1.816679 1.60464776  1.24703109  1.47277832  1.23443294  0.92585105  1.11433649 0.97586614  0.88431609  0.7204181   0.52668285  1.007599    1.19549561 1.25017476  1.3285414   1.12052739  1.7322861   1.70196664  1.58768761 2.19328237  2.05870461  2.2425673   2.20550227  2.49938297  2.02061343 1.72156334  1.9555161   2.28463578  1.77796233  2.24866867  1.63302231]./scale
l3 = [ 0.18754447 -0.23855928  0.22672172 -0.34587839 -0.26506317 -0.64688522 -0.37162495 -0.27444085  0.22309861 -0.39016676 -0.25297022 -0.33950296 -0.42857274 -0.35661125  0.13896042 -0.10446439  0.24935201  0.21114142 -0.03296076  0.32843789  0.75241399  0.26487315  0.72497427  0.83280879 0.71658379  0.53553551  0.57756346  0.8910529   0.78295541  0.92225832 0.58309925  0.62337357  0.74293005  0.67118889  0.4422991   0.41159669 0.35543528  0.55532438  0.58974475 -0.13990629 -0.00981459 -0.25059015 0.26523185 -0.01240829 -0.30532822 -0.17937364  0.1228108  -0.16203141 -0.09380234 -0.09983419  0.20626742  0.0434209  -0.10461772 -0.14006588 -0.12248393 -0.02844309  0.22892436  0.03016304  0.3686921   0.52577603]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_0')
xlabel('rotation shift')
ylabel({'(scaled, averaged)';'learnt mean'})
hold off

subplot(1,10,2)
l1 = [ 0.69185311  0.67777044  0.6362403   0.88540614  0.70424539  1.36683547 1.28975415  0.78350151  1.19023669  0.86630851  0.79511476  0.9997462 1.15983987  1.05995882  0.952344    0.99290657  0.73279786  0.9677698 0.87377834  1.15349305  1.05418539  0.8509407   0.81661254  0.91963357 0.60505289  0.57195562  0.14696798  0.5409916   0.50017112  0.02546245 0.16892678 -0.02710753  0.29175821 -0.0372004  -0.13109352 -0.05217386 -0.29030225 -0.49640942 -0.15116303 -0.22183919 -0.11114405 -0.10793148 -0.08829433  0.1211955  -0.05856303 -0.12932339  0.18849576  0.52633303 0.26704881  0.46657115  0.53276104  0.78122908  0.77744865  0.66884434 1.16595197  0.55132496  0.88120538  1.0463841   1.1163249   0.32197687]./scale
l2 = [ 4.79933739  4.83141708  5.41708612  5.97342062  5.88761425  6.49249125 5.93508673  6.53907585  6.59982491  6.56986237  6.5719862   6.50294828 6.07502127  6.06325197  5.87728024  5.45647097  4.94647694  4.57785177 4.82636786  4.1912179   4.2828455   3.83779502  4.16961908  4.07061195 4.06077957  4.1072855   4.21376562  4.39960766  4.85808563  5.41847897 5.18503237  5.30942345  5.66576242  6.363554    6.33888197  7.02732038 6.94421816  7.02924824  7.07688236  6.7160368   6.58881855  6.69161797 6.32406235  6.1078701   5.59683228  5.59064198  5.34452486  4.751544 4.66581678  4.63671637  4.43588161  4.11776638  4.47087336  4.18099594 3.82715178  4.14488411  4.39995289  4.12687063  4.78630209  5.27673531]./scale
l3 = [ 0.04236063  0.05597742 -0.34019044 -0.14088582 -0.37054181 -0.08910219 -0.77976811 -0.45050788 -0.97474694 -0.95076603 -0.98889798 -1.20942283 -1.08615589 -1.16278613 -0.90350693 -0.83572131 -0.9734295  -0.69330794 -0.83253229 -0.67003572 -0.57288355 -0.36857906 -0.19662827 -0.56634974 0.15743983  0.1191299   0.25837684  0.27620259  0.46578845  0.17942242 0.27019745  0.60403675  0.41612798  0.53395122  0.43057892  0.76768321 0.61800957  0.26920739  0.41955546  0.30250087  0.04876924  0.06975387 0.03115677 -0.26608431 -0.30926427 -0.51917273 -0.62471455 -0.72051692 -0.83861619 -0.53129184 -0.68379682 -1.17127848 -0.95564711 -1.11871302 -1.08131254 -0.88880169 -0.80971777 -0.83733195 -0.91848958 -0.72291839]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_1')
hold off

subplot(1,10,3)
l1 = [ -9.94475603e-01  -1.14409459e+00  -1.12702239e+00  -1.33230746e+00 -1.14973712e+00  -1.20258892e+00  -1.18288434e+00  -1.53053463e+00 -1.30224967e+00  -1.32279241e+00  -1.59202933e+00  -1.52247190e+00 -1.08481014e+00  -1.40415776e+00  -8.30539167e-01  -1.31324458e+00 -1.00700557e+00  -1.18644571e+00  -9.15799260e-01  -1.02270997e+00 -9.09943879e-01  -8.93375635e-01  -8.00905704e-01  -8.00891340e-01 -7.77358115e-01  -9.17366207e-01  -7.27630913e-01  -5.97033978e-01 -5.66842973e-01  -3.69110167e-01  -3.55404794e-01  -4.49496299e-01 -2.86198467e-01  -3.70376021e-01  -5.15520275e-01  -2.42530853e-01 -7.55558237e-02   2.54246086e-01   1.79568008e-01  -1.08556546e-01 1.24689192e-01   1.14481993e-01  -2.18609437e-01  -5.29159792e-02 4.06310745e-02  -7.10745947e-03   1.54720917e-01   3.47745717e-02 -1.01716854e-01  -6.02985807e-02   1.25550041e-02  -7.09142312e-02 1.35252595e-01  -3.30247432e-01   2.34038144e-01  -5.55346966e-01 -4.91401374e-01  -4.66946989e-01  -4.60940242e-01  -1.05662143e+00]./scale
l2 = [ -3.40231562e+00  -3.52727699e+00  -2.51187205e+00  -2.32931781e+00 -1.89281631e+00  -2.36251783e+00  -2.23919392e+00  -1.90483439e+00 -1.51425636e+00  -2.27209067e+00  -2.28322124e+00  -1.79859078e+00 -1.81061935e+00  -2.37369370e+00  -2.20803332e+00  -2.17508173e+00 -2.80532098e+00  -2.42313743e+00  -3.15349960e+00  -2.77202082e+00 -3.05885816e+00  -3.28751612e+00  -3.15785074e+00  -3.52109289e+00 -3.68020153e+00  -3.53789163e+00  -3.64394045e+00  -2.81298971e+00 -2.15784335e+00  -2.70592856e+00  -2.62510419e+00  -2.45673847e+00 -2.36507630e+00  -1.91277409e+00  -1.88026392e+00  -1.71137357e+00 -1.88105631e+00  -1.52042782e+00  -1.98521340e+00  -1.19777548e+00 -1.17932701e+00  -1.18300998e+00  -1.56558418e+00  -1.25631273e+00 -1.66486430e+00  -1.77761114e+00  -2.07816172e+00  -1.74814057e+00 -2.00554061e+00  -2.31385922e+00  -2.14691544e+00  -1.97206771e+00 -2.00916004e+00  -2.63445759e+00  -2.97690392e+00  -2.03826952e+00 -2.45958757e+00  -2.42991614e+00  -2.48116851e+00  -2.12840986e+00]./scale
l3 = [ -2.99110025e-01  -3.06540102e-01   1.48075586e-03  -1.75072085e-02 1.57172009e-01  -4.28752974e-03  -1.48094401e-01  -6.83861598e-02 -1.02390528e-01  -2.67547667e-01   5.23773059e-02  -2.02735901e-01 -6.30056858e-02  -1.58897385e-01  -1.04303874e-01  -3.85153502e-01 -3.73154789e-01  -2.36189514e-01  -4.99085993e-01  -3.66592586e-01 -4.06557411e-01  -9.78798389e-01  -6.02710724e-01  -5.29629886e-01 -6.61939085e-01  -9.06636894e-01  -1.11126888e+00  -1.00386226e+00 -9.47187364e-01  -9.91627514e-01  -1.10709596e+00  -4.79152650e-01 -5.40122509e-01  -4.71347719e-01  -7.93269515e-01  -2.20935360e-01 -3.00352871e-01  -5.45749068e-01  -1.64400265e-01  -3.76125991e-01 -2.49553293e-01   1.10087926e-02   1.52243488e-02  -1.67531684e-01 -1.08238617e-02   6.19380921e-02  -5.53556755e-02  -2.37091884e-01 2.16902256e-01  -1.07506193e-01   2.91714966e-02   7.30316713e-02 -1.06064454e-01  -1.63741320e-01  -1.56131506e-01  -8.67200121e-02 -3.61791551e-01  -5.60935676e-01  -1.12355910e-01  -2.33578071e-01]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_2')
hold off

subplot(1,10,4)
l1 = [ -9.63230908e-01  -1.30261493e+00  -1.09352148e+00  -1.20806730e+00 -1.04821217e+00  -9.36777771e-01  -7.44316518e-01  -5.66263139e-01 -4.10160422e-01  -5.91797888e-01  -1.05654037e+00  -3.63454044e-01 -3.60720873e-01  -4.01555657e-01  -3.85493308e-01   8.46121553e-03 -2.64020234e-01  -3.89426574e-02   1.90100878e-01   2.84759104e-01 6.85690269e-02  -7.09810629e-02  -1.35464885e-03  -7.13578090e-02 3.63209881e-02  -3.23053867e-01  -1.12157428e+00  -5.10642827e-01 -1.13378525e+00  -1.39127898e+00  -8.01352203e-01  -1.40695882e+00 -7.97101974e-01  -1.16342294e+00  -1.56477690e+00  -1.10891688e+00 -1.11359370e+00  -9.23320711e-01  -7.94253826e-01  -1.09790361e+00 -7.45086789e-01  -9.54725146e-01  -1.10718548e+00  -1.05297387e+00 -9.53322887e-01  -8.60146940e-01  -6.78845584e-01  -6.25956237e-01 -8.13882351e-01  -7.59036541e-01  -7.38148689e-01  -5.19655526e-01 -8.07254076e-01  -8.35071743e-01  -7.16096640e-01  -8.06380391e-01 -8.28562021e-01  -7.32443035e-01  -8.52144122e-01  -9.02682245e-01]./scale
l2 = [  2.25271240e-01   2.58382469e-01   4.39168960e-01   4.67210084e-01 3.12984049e-01   5.16913593e-01   9.40583646e-02  -3.05810958e-01 -5.84706776e-02  -2.99325824e-01  -4.36642408e-01  -9.62089181e-01 -1.06932342e+00  -1.18265009e+00  -8.61534119e-01  -1.14181125e+00 -1.49397278e+00  -1.76546109e+00  -1.21441412e+00  -1.16249192e+00 -1.06459486e+00  -7.51125097e-01  -5.69536805e-01  -7.20617890e-01 -1.02336541e-01  -4.56805885e-01   3.50695461e-01   3.82747173e-01 3.48430812e-01   9.14429963e-01   8.64241421e-01   4.47601736e-01 8.90707970e-01   6.66032910e-01   7.35544086e-01   8.01510930e-01 6.43881738e-01   2.40980968e-01   1.39663920e-01  -1.07877463e-01 -2.67321646e-01  -1.35255173e-01  -4.27802235e-01  -8.63640726e-01 -9.75813448e-01  -1.05240071e+00  -1.58654022e+00  -1.26337457e+00 -1.08732414e+00  -1.12121367e+00  -1.06714773e+00  -9.16675627e-01 -1.06480849e+00  -9.07041252e-01  -5.70355952e-01  -6.33400083e-01 -4.20038640e-01  -1.72245815e-01  -1.57672659e-01   2.12869018e-01]./scale
l3 = [ -1.01639855e+00  -1.10372317e+00  -1.01956558e+00  -9.93878245e-01 -8.01030517e-01  -9.36857820e-01  -7.74826944e-01  -8.66366982e-01 -7.61165679e-01  -7.57762730e-01  -6.74394131e-01  -8.64339232e-01 -1.23269331e+00  -6.23663902e-01  -8.76160800e-01  -8.10289204e-01 -1.13673735e+00  -5.74897826e-01  -1.37294197e+00  -1.29602587e+00 -1.32636487e+00  -1.49837422e+00  -1.26282227e+00  -1.79183733e+00 -1.05999303e+00  -1.41685963e+00  -1.25592661e+00  -1.68698263e+00 -1.70933592e+00  -1.94670856e+00  -1.69530129e+00  -1.20768523e+00 -1.29061949e+00  -1.24048328e+00  -1.49288142e+00  -1.18093252e+00 -1.33747959e+00  -1.32954895e+00  -1.05103326e+00  -1.16543519e+00 -1.01503122e+00  -8.25123489e-01  -1.05947685e+00  -8.63970399e-01 -7.56658137e-01  -6.09270990e-01  -7.55452573e-01  -4.95230794e-01 -5.04627883e-01  -6.45064116e-01  -1.59322530e-01  -6.93726599e-01 -7.28428483e-01  -9.33199108e-01  -8.03805590e-01  -1.28408039e+00 -6.33927166e-01  -8.09014738e-01  -9.34549391e-01  -1.25593591e+00]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_3')
hold off

subplot(1,10,5)
l1 = [ 1.1920507   1.12796724  0.96566635  1.05806315  0.79462063  0.48859793 0.52242202  0.31416038 -0.08805238 -0.21138228 -0.32572713 -0.53560054 -0.43437761 -1.05511534 -0.74368602 -1.24746644 -1.64773107 -1.38902521 -1.4543047  -1.76599658 -1.69527531 -1.60347128 -1.50451612 -1.70600295 -1.66929674 -1.54256821 -1.79626298 -1.65504932 -1.77293777 -1.65901661 -1.67429137 -1.59268379 -1.63040924 -1.53140283 -1.56048393 -1.18327272 -1.23796713 -1.02815771 -0.98513192 -1.00698996 -0.7381382  -0.43282378 -0.2903935  -0.23874824  0.01095809  0.52727234  0.55569464  0.78112918 0.39101428  0.87504339  1.09645128  0.98590225  1.15048265  1.05347538 1.20210361  1.32087457  1.31811059  1.66302764  1.82449877  0.59529507]./scale
l2 = [-0.17657767 -0.11881106  0.05759742  0.0357995   0.50503659  0.32198909 0.68832082  1.11585867  1.00583053  0.75540805  1.26226056  1.30615509 0.96955955  1.13192499  0.63678074  0.63943046  0.83267015  0.5646717 0.31819806  0.0164246   0.09974359  0.05697409 -0.26480609 -0.06646656 -0.47926706 -0.46218339 -0.46994862 -0.93457484 -0.89950699 -1.2298907 -0.63320076 -0.43521586 -0.28663853 -0.04081776  0.1464477  -0.10069084 0.38390607  0.57681859  0.68577504  0.93855596  0.78598106  0.82502705 0.43552387  0.80840385  0.58302397  0.19924435  0.41188753  0.30101722 -0.00641494  0.07573614 -0.29208577 -0.57504612 -0.74854386 -0.49474272 -0.13466264 -0.41839141 -0.65380758 -0.36732027 -0.57188797 -0.62024301]./scale
l3 = [ 0.0189613  -0.54842436 -0.39540082 -0.31330708 -0.65671933 -0.77043736 -0.78251243 -0.83215749 -0.79832083 -0.70945704 -0.53910327 -0.82134205 -0.79205674 -0.56213152 -0.62433076 -0.57694447 -0.69364065 -0.59034586 -0.48460191 -0.43271884 -0.23534608 -0.34660313 -0.51955831  0.12539406 -0.17548081  0.03615399 -0.4001798   0.00931043 -0.18517172 -0.03612816 -0.76714963 -0.03282593 -0.56726366 -0.18997036 -0.38561311 -0.94847941 -0.24566084 -0.26684305 -0.34245592 -0.9165048  -0.6610409  -0.58501649 -0.61121762 -0.85428071 -0.92973477 -0.76199698 -0.83211011 -1.06960559 -0.63814771 -1.00434959 -0.77160251 -1.01618111 -0.8798576  -1.07327771 -0.73768032 -0.77226073 -0.87781644 -0.64204448 -0.28241765 -0.21618953]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_4')
hold off

subplot(1,10,6)
l1 = [ 1.74641955  1.47538567  1.71445215  1.32647419  1.65259314  1.28837287 1.4213357   1.6586045   1.4148103   1.56217301  1.32067156  1.37468135 1.06352973  1.16639709  0.92244613  1.15117514  1.18877661  0.77400786 0.85691112  0.77421004  0.7432186   0.58022839  0.72075337  0.524872 0.33851171  0.45161006 -0.01169295  0.42735681  0.47612205  0.14135785 0.84897685  0.08801662  0.48429406  0.26019117 -0.23115794  0.02050059 0.25835517  0.20563425  0.27112103  0.03333245  0.09098215  0.37319246 -0.1224911   0.11787047 -0.34249175  0.25456285  0.2382506   0.73408014 0.22303215  0.61220175  0.71477151  1.57511556  0.77413511  1.37955296 1.00152433  1.70892596  1.78790307  2.02449369  1.72304332  2.33958077]./scale
l2 = [-1.98514199 -2.09781361 -2.02938008 -1.68681574 -1.82347322 -2.27576947 -1.70234895 -1.79359877 -1.54842675 -1.91810274 -1.91176867 -1.75079203 -1.2264924  -1.47692871 -1.16319954 -0.92417198 -1.53705394 -1.36828315 -1.39902341 -1.37531257 -1.34945643 -1.57708001 -1.36518312 -1.7046572 -1.85274565 -1.65265417 -2.02674246 -1.46758568 -1.27732611 -1.69231391 -1.7486701  -1.33481169 -1.52418423 -1.57508206 -1.54949629 -1.48104715 -1.50967062 -0.92237914 -1.27952325 -1.20380282 -0.72930801 -0.59801888 -0.26261672 -0.69304383 -0.55524373 -0.4938069  -0.74720711 -0.51310861 -0.56881344 -0.88921112 -0.72817487 -0.70170701 -0.71116102 -0.86757314 -1.29527414 -0.73436654 -0.9542371  -0.97329217 -1.2308023  -0.94817668]./scale
l3 = [ 0.84034967  0.91042227  0.31312448  0.51479489  0.25072536  0.39591315 0.54125476  0.27555305  0.36831316  0.51142967  0.55761343  0.60321695 0.37258342  0.52169913  0.69416106  0.9397639   1.12024581  0.92982876 0.92665386  1.41445804  1.46775448  1.66282809  1.40504241  2.07003498 1.74214149  2.15577435  1.85513461  1.78785586  1.86125267  1.46972263 1.55251443  1.75041699  1.38228667  1.90643692  1.59564424  0.93525946 0.98751575  1.35398841  1.17802715  1.22567725  0.97939295  0.66820115 0.38080773  0.68711323  0.37798947  0.46426865  0.39576143  0.48539397 0.27810019  0.67199826  0.49716786  0.53275627  0.72301078  0.86951172 0.68022519  0.6434685   1.22137892  1.57184565  1.3069582   1.32408917]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_5')
hold off

subplot(1,10,7)
l1 = [  8.19910109e-01   8.58989596e-01   7.90667474e-01   1.06326020e+00 6.03986025e-01   2.48527750e-01   3.56730908e-01   3.73216271e-01 -2.12837368e-01   3.88601452e-01   3.89241904e-01   1.64832607e-01 -4.73064631e-01   3.43127817e-01  -6.48976564e-01  -5.04228286e-02 9.11890268e-02  -3.19148898e-01  -6.02232397e-01  -3.29688638e-01 -6.10299528e-01  -8.23976696e-01  -8.09193611e-01  -9.59557950e-01 -1.18871415e+00  -1.01791251e+00  -9.81937885e-01  -8.95220518e-01 -8.45764995e-01  -9.02040124e-01  -8.64697814e-01  -9.43163097e-01 -8.22244108e-01  -9.31541860e-01  -1.05657876e+00  -7.20595539e-01 -6.67621136e-01  -4.92638797e-01  -4.15618271e-01  -5.16424000e-01 -1.98938578e-01  -1.32868201e-01  -1.40747264e-01   1.30354747e-01 4.83531117e-01   4.77354914e-01   5.45921564e-01   5.74126899e-01 7.06747830e-01   7.22073019e-01   8.44268382e-01   5.31350315e-01 1.04217124e+00   8.84950817e-01   8.48482072e-01   9.38131034e-01 8.83042514e-01   6.92517757e-01   7.66203821e-01   9.23684776e-01]./scale
l2 = [  2.45535326e+00   2.96717525e+00   2.60896754e+00   2.58580828e+00 2.58429074e+00   3.02945423e+00   2.54526734e+00   2.71470928e+00 2.28390646e+00   2.10508013e+00   1.88372767e+00   1.52462745e+00 1.33384717e+00   9.44323599e-01   9.16979432e-01   6.98498666e-01 3.64925236e-01   5.14741242e-01   3.08883786e-01   5.14265954e-01 5.44047654e-01   4.84728158e-01   6.28030002e-01   1.10120237e+00 9.25677240e-01   1.13224506e+00   9.97224927e-01   1.05688882e+00 1.30131555e+00   1.41697109e+00   1.94863558e+00   2.25153685e+00 2.33598685e+00   2.56052828e+00   2.59056807e+00   2.27206302e+00 2.42800832e+00   2.09840512e+00   2.13070202e+00   2.10169697e+00 1.69471478e+00   1.58573484e+00   1.28893936e+00   1.31836712e+00 8.74898970e-01   9.22652781e-01   8.27385783e-01   7.03681290e-01 7.63335586e-01   5.81335187e-01   8.91772628e-01   9.25735176e-01 1.14077842e+00   1.14888084e+00   1.39158177e+00   1.50216556e+00 1.46833909e+00   1.78372908e+00   1.73011625e+00   1.92474687e+00]./scale
l3 = [ -1.50377524e+00  -1.47715616e+00  -1.66201544e+00  -1.57917750e+00 -1.74988222e+00  -1.53137398e+00  -1.25746369e+00  -1.37880635e+00 -9.66698289e-01  -5.11593938e-01  -7.92372823e-01   1.87639996e-01 3.98520082e-01   2.53921580e-02   4.46000636e-01   6.37117684e-01 6.93055153e-01   5.59514940e-01   9.58437443e-01   8.97546589e-01 8.79995823e-01   1.08585966e+00   4.62125212e-01   1.19514871e+00 9.53660071e-01   1.08178020e+00   7.33175516e-01   6.08831823e-01 4.81200069e-01   2.60036647e-01  -7.08313659e-04  -1.50254160e-01 -4.83064801e-01  -7.71109462e-01  -7.33329892e-01  -1.08896542e+00 -1.16469944e+00  -1.38352001e+00  -1.66597712e+00  -1.55894542e+00 -1.72702825e+00  -1.83161283e+00  -1.86171699e+00  -1.79653633e+00 -1.93128765e+00  -1.64199734e+00  -1.48764205e+00  -1.12478530e+00 -1.05372441e+00  -7.32901871e-01  -9.72106338e-01  -2.91595966e-01 -3.83320637e-02   5.36105335e-01   2.84232616e-01   2.00877935e-01 6.14465237e-01   9.05220211e-01   1.27843261e+00   1.33332980e+00]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_6')
hold off

subplot(1,10,8)
l1 = [-0.69281435 -0.78630978 -0.633515   -0.74731237 -0.8179329  -0.72815776 -0.6375311  -0.73228985 -0.78029537 -0.69673556 -0.48810875 -0.52305567 -0.45087141 -0.01460555 -0.13691236 -0.16083948  0.25037625  0.23495618 0.31451377  0.66166252  0.71704382  0.74451399  0.96802342  0.95818639 1.362185    1.22331369  1.47385228  1.53529918  1.3353231   1.57181227 1.46765769  1.53156614  1.60396934  1.20467138  0.79150265  0.94441485 1.10084784  1.50249255  1.18107533  0.61741471  0.86944878  1.05279613 0.53492779  0.0912915  -0.1586491   0.38970223  0.26743028  0.44815055 -0.17791121  0.0563807  -0.05735506  0.31335813 -0.31299454 -0.14635542 -0.47680554 -0.21527617 -0.35547745 -0.26409897 -0.77389884 -0.36820552]./scale
l2 = [ 1.46505666  1.59088469  1.76329219  2.08015013  2.36353135  2.34958577 2.36792946  3.01922226  2.88846111  2.99320793  2.78953266  3.17212653 3.17568493  2.89724159  2.43576694  2.32324195  2.1279335   1.92382526 1.73070383  1.36236668  1.35299087  1.17015195  0.98547792  0.94716889 0.9547295   1.19523966  1.00367785  0.61101305  1.09471953  0.81702548 1.2250849   1.46200418  1.65395653  2.03193855  2.38492799  2.29200172 2.70768762  3.03888083  3.02854705  3.23200226  3.05306792  3.0750401 2.87165308  2.8295753   2.56994843  2.31016684  2.22071052  1.91247892 1.8201406   1.57185197  1.49532175  1.24882579  1.08499968  1.16315889 1.02119565  1.0177592   1.3527391   1.46248651  1.5298593   1.60100222]./scale
l3 = [ 0.41093749 -0.16674304  0.23362209 -0.39256629 -0.07133062 -0.84593803 -0.75991952 -0.91435421 -0.62295055 -0.89436585 -0.90287858 -1.01979971 -1.25267828 -1.20425498 -0.88737553 -0.87826878 -0.83724189 -1.25059438 -0.61092871 -0.89875239 -0.80348277 -0.54803246 -0.76774007 -0.09126601 -0.36306578  0.23307285  0.1601786   0.12649395  0.2790674   0.57443023 0.45586213  0.74231875  0.70488977  0.76847845  0.66983676  0.74722248 0.69710571  0.73144478  0.81393272  0.36211583  0.46031433  0.29919416 0.17566726  0.03263698 -0.02189546 -0.36841854 -0.25216344 -0.39128751 -0.64447373 -0.57460272 -0.65734529 -0.95243174 -0.86564308 -0.76926351 -0.9313814  -1.23580408 -0.4629361  -0.26897019 -0.65938079 -0.61543334]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_7')
hold off

subplot(1,10,9)
l1 = [ -3.99781197e-01  -9.85500872e-01  -5.93626797e-01  -8.53321373e-01 -5.73727608e-01  -9.75045443e-01  -7.43530154e-01  -6.17179930e-01 -9.85894799e-01  -6.37335420e-01  -1.08488858e+00  -9.97166574e-01 -1.03337824e+00  -7.15723097e-01  -1.06403816e+00  -9.46628869e-01 -8.26532066e-01  -1.08231819e+00  -1.04171216e+00  -8.06295455e-01 -8.64751577e-01  -9.90818501e-01  -7.27064788e-01  -7.02812850e-01 -7.13022649e-01  -5.96451044e-01  -1.23667710e-01  -2.53925115e-01 -1.30967230e-01   8.66723582e-02  -1.25887766e-01   2.32966900e-01 -1.08334757e-02   5.50735891e-02   1.53356165e-01  -1.83231577e-01 -2.10816517e-01  -2.46465877e-01  -4.37720507e-01  -3.94983947e-01 -5.86551130e-01  -5.24266481e-01  -5.47693074e-01  -7.76838660e-01 -9.78412986e-01  -1.19263208e+00  -1.25187886e+00  -1.06293678e+00 -1.05978882e+00  -1.00571215e+00  -1.29369700e+00  -9.92464185e-01 -1.17633080e+00  -9.65780079e-01  -1.22422612e+00  -8.02635968e-01 -7.17609406e-01  -5.59743941e-01  -7.36006260e-01  -2.44832739e-01]./scale
l2 = [  5.77243268e-01   1.18173428e-01   1.42835185e-01   4.04919952e-01 2.62285948e-01   2.88188219e-01   3.54330063e-01   5.68424642e-01 1.24550939e+00   1.09428883e+00   1.29870534e+00   2.07953048e+00 2.39700103e+00   2.21195245e+00   2.71808720e+00   3.11915159e+00 2.92111039e+00   3.29891968e+00   3.13625908e+00   3.15476060e+00 2.86096811e+00   2.76203084e+00   2.55275130e+00   2.38551760e+00 2.24357963e+00   1.98316026e+00   1.62253726e+00   1.64631140e+00 1.70666206e+00   1.36818635e+00   1.10322034e+00   8.09974790e-01 7.27433562e-01   7.45025635e-01   6.40420794e-01   1.19842613e+00 1.02771401e+00   1.43033040e+00   1.38895416e+00   1.83573747e+00 2.36621094e+00   2.86046934e+00   2.89598250e+00   3.44777966e+00 2.87701201e+00   3.21181774e+00   3.77531290e+00   3.83818221e+00 3.63608670e+00   3.58558989e+00   3.45982075e+00   3.31630731e+00 3.38688803e+00   3.02402329e+00   2.38985848e+00   2.44867754e+00 2.29613566e+00   1.76873136e+00   1.67684340e+00   1.49920249e+00]./scale
l3 = [ -1.57857347e+00  -1.35045469e+00  -9.74488437e-01  -1.16357160e+00 -4.97907370e-01  -7.75306582e-01  -5.36992967e-01  -6.30964458e-01 -4.05083537e-01  -3.61437827e-01  -4.04762834e-01  -1.10779494e-01 3.75694502e-03  -6.00922182e-02  -2.30639309e-01  -2.58210033e-01 -5.28752506e-01  -4.83110964e-01  -3.98705125e-01  -8.21203709e-01 -9.79599416e-01  -7.92288482e-01  -1.41046524e+00  -1.14441633e+00 -1.53740454e+00  -1.32110858e+00  -1.69750655e+00  -1.63974619e+00 -1.72228897e+00  -1.75656426e+00  -1.81848943e+00  -2.16053939e+00 -2.23312449e+00  -2.08053017e+00  -1.71848834e+00  -2.19143915e+00 -2.04053974e+00  -1.66511738e+00  -1.76778400e+00  -1.21162093e+00 -1.23914146e+00  -1.25373900e+00  -1.18429601e+00  -8.18231165e-01 -6.20243311e-01  -7.26649284e-01  -4.12521958e-01  -3.49856943e-01 -6.28458336e-02  -2.77463198e-01  -1.42377883e-01  -1.09323300e-01 -1.97759226e-01  -1.73824549e-01  -3.01445603e-01  -3.46637815e-01 -5.85201263e-01  -5.68894863e-01  -4.59139138e-01  -4.89551067e-01]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_8')
hold off

subplot(1,10,10)
l1 = [ 0.3076632  -0.09993207  0.26813644 -0.11146525  0.10607819 -0.05644837 0.01443824  0.21331641 -0.00790575  0.31829086  0.25958142  0.3081705 0.31456473  0.30927479  0.40908653  0.37155986  0.24035598  0.29521763 0.27563241  0.22568962  0.1364736   0.05398441 -0.05380205 -0.0761702 -0.35652268 -0.33668658 -0.50525886 -0.32430261 -0.1474355  -0.29823318 -0.32841554 -0.18698715 -0.12736575 -0.00853138  0.08383165  0.08349874 0.13293944  0.19219467  0.38654065  0.19512014  0.42470902  0.7590434 0.63237751  0.69349796  0.55492449  1.04448032  0.89253515  1.00824535 0.51995468  0.80260265  0.60751671  0.93193173  0.44400537  0.71524912 0.18407913  0.71232933  0.64927679  0.46348009  0.08931889  0.72121221]./scale
l2 = [ 3.09299707  3.14022017  2.72919035  2.6341362   2.39014912  1.96789944 1.77632201  2.16915607  1.49868882  0.80251229  0.64216024  1.16992044 1.11967015  0.68333876  0.21241367  0.77704209  1.02719653  2.00436544 1.54183459  1.81053638  2.14042234  2.36175251  2.46935439  2.95508027 2.95801806  3.24766874  3.02560449  2.97629261  3.45108986  2.93911171 3.00623751  3.11568904  2.7086401   2.75042605  2.47569823  1.97733974 1.77396357  1.99025536  1.28505349  1.41195989  1.32019413  1.14875734 1.04338145  1.05720115  0.92293     0.84250957  1.78277886  1.77504468 1.9300245   2.15498137  2.54014277  2.62260103  3.05790877  3.19272614 3.2393806   3.4040978   3.70158219  3.65461397  3.78725934  3.68593931]./scale
l3 = [ 0.44632608  0.39164048  0.49647036  0.51714385  0.82876652  0.53351957 0.84787595  0.23194589  0.44480091  0.69222617  0.2642737   0.56041104 0.31729892 -0.16082101  0.05145259  0.1287801   0.02980341 -0.72834814 -0.876113   -0.49462569 -0.30620843 -0.86206907 -0.6098882  -0.56166148 -0.57562935 -0.56768459 -0.60042417 -0.44838634 -0.53612381 -0.40382615 -0.33990842 -0.34321859 -0.30056864 -0.33512366 -0.05901812 -0.09776068 0.11795767  0.26756412  0.02660779  0.38117227  0.5821079   0.40670836 0.23725337  0.73425233  0.53691632  0.52808118  0.57224911  1.02297604 0.52103734  0.61782998  0.26760069  0.34655952  0.27361706  0.65518504 -0.13969228 -0.51657593 -0.04789588 -0.30375174 -0.29543784 -0.64409906]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_9')
hold off

==> figs/scripts/0-entangled/GraphicsScale_idx_4.m <==

scale = max(abs([ 2.04071951  3.22809339  4.51163769  5.82042837  7.34382582  9.20953178]))
%scale = max(scale, max(abs([ 0.29379833  0.60020268  0.87604344  1.17094409  1.53234279  2.13193989])))
%scale = max(scale, max(abs([-1.58504212 -1.11441731 -0.74024677 -0.52233076 -0.23247339  0.0305184 ])))

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
l1 = [ 0.34302568  0.50847811  0.11843568  0.28214699  0.2459988   0.51898795]./scale
l2 = [-0.16195117  0.27304202  0.69846112  1.57678473  2.57074571  3.87750244]./scale
l3 = [ 0.60526788  0.4135873   0.14353412  0.09403878 -0.03215634 -0.22692871]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_0')
xlabel('scaling level')
ylabel({'(scaled, averaged)';'learnt mean'})
hold off

subplot(1,10,2)
l1 = [-0.92112654 -0.69709337  0.33364803  0.54577011  1.81681156  2.2147727 ]./scale
l2 = [ 2.04071951  3.22809339  4.51163769  5.82042837  7.34382582  9.20953178]./scale
l3 = [-1.73822045 -1.29520261 -0.55872732 -0.19916645  0.56429052  1.11833942]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_1')
hold off

subplot(1,10,3)
l1 = [-0.24131134 -0.33319491 -0.45996013 -0.56367522 -0.89281762 -1.19766784]./scale
l2 = [-0.60105592 -1.03307056 -1.50271678 -2.49137187 -3.34449387 -4.9829874 ]./scale
l3 = [-0.16172932 -0.20839114 -0.23186092 -0.29470831 -0.43473864 -0.56722993]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_2')
hold off

subplot(1,10,4)
l1 = [-1.27617192 -1.26848364 -0.70160037 -0.66823965 -0.07477882 -0.24858727]./scale
l2 = [ 0.22731134  0.36454648  0.18417931 -0.12113417 -0.81456977 -1.95157766]./scale
l3 = [-1.84270394 -1.47800195 -1.14407337 -0.80410814 -0.60339612 -0.35179397]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_3')
hold off

subplot(1,10,5)
l1 = [-0.63559926 -0.63420588 -0.36624777 -0.25538713 -0.07975827 -0.10502972]./scale
l2 = [ 0.10644374  0.23429979  0.36551097  0.1492932  -0.01892675 -0.03989175]./scale
l3 = [-0.99321252 -0.79579151 -0.57953763 -0.44104782 -0.26324546 -0.24556354]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_4')
hold off

subplot(1,10,6)
l1 = [ 1.61004817  1.5027411   0.92905235  0.68264699  0.15052201  0.14060339]./scale
l2 = [-0.33801129 -1.06612337 -1.39383662 -1.67325926 -1.61149228 -1.73070014]./scale
l3 = [ 2.02492929  1.63331139  1.16161394  0.95555693  0.2370263  -0.06828202]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_5')
hold off

subplot(1,10,7)
l1 = [-0.7469148  -0.57061309 -0.02650282  0.0150251   0.56563896  0.67530572]./scale
l2 = [ 0.99109811  1.41513562  1.66429973  1.58183002  1.68708801  1.78879046]./scale
l3 =[-1.24509048 -0.81522202 -0.55036288 -0.24732466  0.18281311  0.5050506 ] ./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_6')
hold off

subplot(1,10,8)
l1 = [-0.44463316 -0.36287862  0.20469473  0.28913665  0.89517581  1.05314767]./scale
l2 = [ 0.78982955  1.30964732  1.94468677  2.14739728  2.49022961  3.05517602]./scale
l3 = [-1.16403913 -0.62329394 -0.41554877 -0.07094543  0.17462151  0.45024544]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_7')
hold off

subplot(1,10,9)
l1 = [-1.71060038 -1.63726628 -0.79004395 -0.63284469  0.21969414  0.43729275]./scale
l2 = [ 0.67516291  1.47462714  1.93364596  2.33240533  2.84470224  2.91411257]./scale
l3 = [-2.03847289 -1.55572426 -1.15004897 -0.79035091 -0.32463834  0.3381061 ]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_8')
hold off

subplot(1,10,10)
l1 = [-0.39568728 -0.2414304   0.17469294  0.28873158  0.75227892  0.97817427]./scale
l2 = [ 0.90963507  1.38747799  2.0039885   2.21824479  2.84454226  3.7459352 ]./scale
l3 = [-0.45231795 -0.25936565 -0.05256874  0.0991565   0.32435584  0.680067  ]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_9')
hold off

==> figs/scripts/4-disentangled/GraphicsPosition_idx_2.m <==
% Complete!

a0 = [[  4.08794964e-03   1.73329480e-03  -2.30921735e-03  -4.56139585e-03   -6.30447548e-03  -9.15073697e-03  -9.99186188e-03  -1.02878790e-02   -1.04055153e-02  -7.78034097e-03  -9.08408221e-03  -9.45375487e-03   -9.73479450e-03  -1.18388636e-02  -1.28106363e-02  -1.29916416e-02]
 [ -2.57371389e-03  -2.96128797e-03  -4.21710964e-03  -4.90108645e-03   -6.84134290e-03  -8.38973559e-03  -1.10602975e-02  -8.97971727e-03   -9.69206914e-03  -7.55121093e-03  -7.58034503e-03  -8.32855981e-03   -7.85409473e-03  -8.71700048e-03  -1.08320825e-02  -1.23829413e-02]
 [ -1.80326938e-03  -1.55285455e-03  -2.24293629e-03  -5.53969992e-03   -6.12997822e-03  -8.17480218e-03  -1.01134414e-02  -8.03390052e-03   -8.54460057e-03  -8.51385482e-03  -8.46859347e-03  -8.83688126e-03   -8.71774741e-03  -1.02513181e-02  -7.53549347e-03  -8.67231283e-03]
 [ -1.95258239e-03  -1.78574957e-03  -3.22399777e-04  -9.41976090e-04   -5.67926234e-03  -6.86562341e-03  -8.73328559e-03  -9.45045985e-03   -9.45508666e-03  -8.58869683e-03  -1.02571771e-02  -9.26351734e-03   -8.45356286e-03  -8.50114133e-03  -8.64314288e-03  -6.51012780e-03]
 [  2.34965840e-03   3.44906468e-03   2.35181837e-03   7.32676592e-04   -3.37411510e-03  -7.87075423e-03  -8.51157121e-03  -9.06961691e-03   -7.39755994e-03  -9.41437669e-03  -1.09699834e-02  -7.66929565e-03   -9.23002977e-03  -8.75823665e-03  -8.95814691e-03  -5.34447283e-03]
 [  4.84624645e-03   6.62723836e-03   5.76709304e-03   1.32948975e-03   -2.06244295e-03  -1.95888476e-03  -6.31960481e-03  -7.75285205e-03   -9.06605925e-03  -9.88026429e-03  -7.68936519e-03  -1.01053519e-02   -8.52996949e-03  -6.52892189e-03  -7.18935626e-03  -5.15068462e-03]
 [  4.50863922e-03   7.29831774e-03   6.00109808e-03   3.49686714e-03   -5.61949622e-04  -3.86103988e-03  -4.62976424e-03  -5.23975398e-03   -6.83184201e-03  -1.03750089e-02  -8.05687532e-03  -1.04404837e-02   -1.08806789e-02  -8.68390407e-03  -5.82308974e-03  -5.17504523e-03]
 [  8.12891219e-03   9.04012006e-03   5.95914060e-03   3.73555860e-03    6.98416028e-04  -3.68879322e-04  -2.14509270e-03  -4.64702863e-03   -4.37935675e-03  -8.23550019e-03  -7.87882041e-03  -7.94715248e-03   -9.56800673e-03  -7.68569391e-03  -7.52465799e-03  -7.23054726e-03]
 [  1.05984481e-02   1.12548182e-02   8.56432132e-03   4.11138777e-03    1.19144388e-03   1.04893057e-03  -1.54617906e-03  -1.06363033e-03   -2.88304384e-03  -4.94581275e-03  -7.60467583e-03  -5.75786084e-03   -8.41406919e-03  -7.10006384e-03  -5.26406616e-03  -4.66684718e-03]
 [  1.30969882e-02   1.23468405e-02   8.65893904e-03   5.09899808e-03    4.19486407e-03   2.22215941e-03   1.56914687e-03   1.59569347e-04   -1.22031057e-03  -1.74098380e-03  -5.14784222e-03  -4.30152053e-03   -6.17696764e-03  -6.40570698e-03  -6.72310265e-03  -3.69032193e-03]
 [  1.54382298e-02   1.30024217e-02   1.16283726e-02   8.28477740e-03    6.34100940e-03   4.12192568e-03   3.30280513e-03   3.44678853e-03    2.30460730e-03   2.28647166e-03  -1.42962462e-03  -3.65529838e-03   -3.54281277e-03  -5.77184651e-03  -4.80770785e-03   7.29429186e-04]
 [  1.93951186e-02   1.74111836e-02   1.42278736e-02   1.15736639e-02    8.19175784e-03   5.17810509e-03   7.90518522e-03   6.48005866e-03    6.41147140e-03   3.01027740e-03   1.76656409e-03  -2.31954153e-04   -3.63702094e-03  -7.12002977e-04  -1.00448541e-03   1.86259823e-03]
 [  2.22654194e-02   2.04222109e-02   1.88741013e-02   1.62988864e-02    1.36885121e-02   1.08542452e-02   1.09185278e-02   9.54449736e-03    8.86458345e-03   8.39348137e-03   5.85292187e-03   3.73292854e-03   -4.84141274e-05  -1.07521913e-03  -5.75343380e-04   4.49463446e-03]
 [  2.44567227e-02   2.57350281e-02   2.00264007e-02   1.98365413e-02    1.90633163e-02   1.58120263e-02   1.40210902e-02   1.42862620e-02    1.16398837e-02   8.88628326e-03   1.16923517e-02   7.40526570e-03    5.12018148e-03   3.89026362e-03   5.02716657e-03   6.35832129e-03]
 [  2.23395098e-02   2.66712513e-02   2.52498463e-02   2.20298115e-02    2.14644037e-02   1.96732376e-02   2.07641106e-02   1.68279037e-02    1.70643963e-02   1.54196732e-02   1.28983259e-02   8.79323296e-03    8.29253066e-03   5.86992782e-03   6.55114138e-03   1.17593314e-02]
 [  2.14681625e-02   2.52441615e-02   2.35377215e-02   2.22546272e-02    2.10799724e-02   2.27075294e-02   2.16836967e-02   1.98997315e-02    1.94718558e-02   1.67359412e-02   1.66504551e-02   1.14120645e-02    9.78237204e-03   6.77905325e-03   9.25317779e-03   1.02416920e-02]]

a1 = [[ 0.18754268 -0.18791367 -0.39250529 -0.39335912 -0.52913696 -0.60171211  -0.6177004  -0.62074882 -0.66832924 -0.57226002 -0.49526882 -0.43136778  -0.45063719 -0.30002859 -0.23889261  0.01842297]
 [ 0.48925218  0.14605218  0.01382612 -0.15908869 -0.20437995 -0.32755718  -0.31140861 -0.28354013 -0.25482982 -0.37641531 -0.26752552 -0.16642819  -0.2843343  -0.03104593  0.03234283  0.2741988 ]
 [ 0.49111637  0.14171253  0.13632038  0.06181245 -0.06637979 -0.00355336  -0.12735878 -0.14973299 -0.26859021 -0.29439825 -0.22720549 -0.23996517  -0.06852911 -0.1076987   0.15973207  0.40599227]
 [ 0.59629047  0.36766544  0.06402341  0.09938784  0.15019235  0.1565199   0.04570399 -0.06863745 -0.06852145 -0.01166896 -0.0747743  -0.03439135  -0.16078912 -0.06233029  0.16036275  0.49613196]
 [ 0.58638281  0.22299798  0.14995451  0.11694442  0.2278481  -0.0553205   0.00262699  0.03098106  0.05971635 -0.06697813 -0.0289822  -0.02093359   0.13746519  0.02614005  0.14881775  0.53918171]
 [ 0.52441543  0.22763233  0.19460908  0.17665704  0.12126904  0.07237726  -0.00848344  0.05341122 -0.09732135 -0.00587382  0.01976329  0.0465196   0.01729775  0.08821007  0.18767335  0.4831875 ]
 [ 0.52154487  0.43797976  0.08304817  0.19870488  0.09652667  0.07238711  -0.03108306  0.01621232  0.08373494  0.00840999  0.00626927 -0.08430475   0.08804552  0.07670835  0.34916341  0.56391126]
 [ 0.58011293  0.30364841 -0.00386117  0.11842226  0.14340816  0.10379241   0.04869017 -0.1232517   0.12728889 -0.07100911 -0.04996716 -0.0245944   0.07037109  0.22652163  0.23274134  0.45759943]
 [ 0.46604079  0.38117445  0.10253562  0.11569864  0.11524983  0.02679744   0.00485028  0.0011707   0.01761166 -0.09166577  0.03790468  0.01218262   0.05124055  0.02479579  0.34238848  0.52428061]
 [ 0.37370041  0.28435999  0.04527892  0.14905761  0.09965134 -0.02082755  -0.01330732  0.04752827 -0.0149525   0.02742497  0.00647443 -0.1070501  -0.01500066  0.06875765  0.33297542  0.55846047]
 [ 0.19761318  0.14282535  0.11532052  0.1684266   0.0649616  -0.01406205   0.10093133  0.04878208  0.04142333  0.08410332  0.04416543  0.04349022  -0.01726426  0.05696893  0.39032617  0.69311088]
 [ 0.3057434   0.07564981  0.00595835  0.13090704  0.07510032 -0.0118566   0.12351099 -0.03973924 -0.00559615  0.02493413 -0.10376085  0.02062351   0.05939659  0.08713569  0.36228606  0.6049214 ]
 [ 0.29459646  0.09895895  0.10537875  0.04313723 -0.0334051  -0.02908333  -0.01834918  0.00099397 -0.18832761 -0.05684175 -0.10310443 -0.13183896  -0.12531936  0.05103288  0.1725084   0.43860453]
 [ 0.15791269  0.07093269 -0.00469825  0.03647465 -0.00927946 -0.10430246  -0.07089084 -0.18211363 -0.21368626 -0.27032426 -0.18810873 -0.01297677  -0.27338964  0.00401874  0.13251019  0.34224853]
 [ 0.16375305  0.03228038 -0.03502946 -0.25850156 -0.14723691 -0.23601009  -0.23962475 -0.32367066 -0.26738662 -0.28501815 -0.43023169 -0.31241229  -0.33962288 -0.31412295 -0.09431422  0.13192514]
 [-0.06187122 -0.19010037 -0.16265823 -0.47942072 -0.4853237  -0.46586487  -0.61286652 -0.66797566 -0.64701533 -0.64116639 -0.66551507 -0.67154491  -0.60252935 -0.58854449 -0.41151929 -0.18245147]]

a2 = [[ -1.96943629e+00  -1.84369934e+00  -1.75347722e+00  -1.64647686e+00   -1.49239790e+00  -1.39588642e+00  -1.26478744e+00  -1.14409709e+00   -1.08595884e+00  -9.98139262e-01  -8.94164383e-01  -7.99449623e-01   -7.49380052e-01  -6.83803380e-01  -6.42107725e-01  -4.39463019e-01]
 [ -1.82397330e+00  -1.70617557e+00  -1.63368428e+00  -1.47438180e+00   -1.35135758e+00  -1.18180752e+00  -1.07545996e+00  -9.52793002e-01   -8.46343398e-01  -7.09004998e-01  -6.42165959e-01  -5.20421624e-01   -4.06901658e-01  -3.78895074e-01  -2.51143068e-01  -2.06450790e-01]
 [ -1.77588141e+00  -1.58531165e+00  -1.43802011e+00  -1.32376194e+00   -1.13438165e+00  -1.00105333e+00  -8.20567071e-01  -7.50923634e-01   -6.08826220e-01  -4.86514181e-01  -3.83083612e-01  -2.98122853e-01   -2.23598123e-01  -1.03775166e-01  -3.99289913e-02   1.30801573e-01]
 [ -1.64708436e+00  -1.46124935e+00  -1.36572456e+00  -1.22213793e+00   -9.98136342e-01  -8.35662127e-01  -6.73565269e-01  -5.42941928e-01   -3.99484307e-01  -3.08889836e-01  -1.99243575e-01  -9.62343961e-02   -5.40126930e-04   1.12204492e-01   1.89516380e-01   3.07496130e-01]
 [ -1.64693654e+00  -1.40550876e+00  -1.17888570e+00  -1.02525568e+00   -8.50399137e-01  -6.65960729e-01  -5.21363378e-01  -3.95136058e-01   -2.50056624e-01  -1.65361598e-01  -4.41328362e-02   6.02569059e-02    1.53823659e-01   2.86552757e-01   4.18521434e-01   5.27691066e-01]
 [ -1.56884789e+00  -1.29352295e+00  -1.11453700e+00  -9.47372019e-01   -7.16215670e-01  -5.28146386e-01  -3.96277934e-01  -2.48239100e-01   -1.30431592e-01  -1.75492130e-02   8.38681981e-02   1.91681132e-01    3.06055039e-01   3.94292027e-01   5.62201083e-01   6.83498740e-01]
 [ -1.46489513e+00  -1.21066630e+00  -9.83559012e-01  -7.47509420e-01   -5.68935037e-01  -4.25732017e-01  -2.56373346e-01  -1.55534148e-01   -1.80165358e-02   1.03240170e-01   2.20724046e-01   3.35077465e-01    4.36495870e-01   5.74569702e-01   6.79238915e-01   8.24431062e-01]
 [ -1.31427455e+00  -1.10518551e+00  -8.39234293e-01  -6.39002442e-01   -4.71796989e-01  -2.82793432e-01  -1.39976904e-01  -1.43030919e-02    9.49069038e-02   2.24641174e-01   3.49266291e-01   4.74431008e-01    5.84329903e-01   6.90566242e-01   8.37434947e-01   1.01883829e+00]
 [ -1.27253222e+00  -9.37056541e-01  -7.43074656e-01  -5.16140461e-01   -3.22309107e-01  -1.84581101e-01  -1.39323091e-02   1.02855943e-01    2.27109864e-01   3.45726877e-01   4.64593977e-01   5.74225366e-01    7.24372327e-01   8.63429368e-01   9.71486628e-01   1.15247798e+00]
 [ -1.17015600e+00  -7.87982941e-01  -5.85721016e-01  -3.33399326e-01   -2.08348081e-01  -4.95046414e-02   8.92096236e-02   2.11197495e-01    3.58285904e-01   4.80676174e-01   5.87319374e-01   7.15046763e-01    8.45618069e-01   9.69521105e-01   1.11669314e+00   1.33940542e+00]
 [ -1.06514466e+00  -7.16983616e-01  -4.69613910e-01  -2.53694504e-01   -8.07686001e-02   7.55705759e-02   2.08132669e-01   3.37755919e-01    4.87113088e-01   6.24543786e-01   7.42867470e-01   8.63066554e-01    9.67365026e-01   1.15249515e+00   1.27834344e+00   1.46417117e+00]
 [ -9.24109817e-01  -5.90450108e-01  -3.50637287e-01  -1.28407493e-01    3.41270454e-02   1.83974981e-01   3.60094994e-01   4.68720108e-01    6.16944611e-01   7.27653980e-01   8.72805536e-01   9.99717891e-01    1.12910450e+00   1.27961195e+00   1.44669700e+00   1.62430108e+00]
 [ -7.96861649e-01  -4.87136692e-01  -1.98362887e-01   2.42498238e-03    1.86271667e-01   3.12571853e-01   4.91794497e-01   6.23827696e-01    7.52718747e-01   8.77258599e-01   1.03538513e+00   1.13422298e+00    1.30157387e+00   1.48911500e+00   1.64321077e+00   1.83618569e+00]
 [ -6.99128091e-01  -3.44717205e-01  -9.86808315e-02   1.17741063e-01    3.18756968e-01   4.77644295e-01   6.41518354e-01   7.61060238e-01    8.79776001e-01   1.03043962e+00   1.16644168e+00   1.33956468e+00    1.45796871e+00   1.62574136e+00   1.81592214e+00   2.03347874e+00]
 [ -5.90069234e-01  -1.97018251e-01   6.25360012e-02   2.58170992e-01    4.71653610e-01   6.15510702e-01   7.56659269e-01   9.15955484e-01    1.08928812e+00   1.22530770e+00   1.35138953e+00   1.51400864e+00    1.69042349e+00   1.81723583e+00   2.03053546e+00   2.26829386e+00]
 [ -3.86825204e-01   2.70283520e-02   2.75113791e-01   4.13347095e-01    6.34838223e-01   8.07949722e-01   9.90622878e-01   1.12087965e+00    1.29553521e+00   1.41961539e+00   1.58322811e+00   1.74950325e+00    1.93015742e+00   2.11042714e+00   2.29481459e+00   2.61807203e+00]]

a3 = [[ 0.42449901  0.20214218  0.07593668 -0.01992929 -0.13112815 -0.16982025  -0.08645103 -0.09241076 -0.10897552 -0.06084574 -0.02559678  0.02117446   0.03488122 -0.05144097 -0.00997768  0.05748694]
 [ 0.2499629   0.01843389 -0.06321608 -0.08498392 -0.09507626 -0.16781062  -0.18855925 -0.15275735 -0.20693801 -0.01337269 -0.11514504  0.07987255   0.08948468 -0.0183593   0.00411691 -0.03064144]
 [ 0.11064556 -0.02975125 -0.10399992 -0.03694738 -0.06650185 -0.06671792  -0.07233076 -0.11565164 -0.21630822 -0.11269464 -0.01894218 -0.04886815  0.11391637  0.03694565 -0.07130812 -0.04803481]
 [ 0.12056352 -0.12384471 -0.03871986 -0.02406482 -0.14155583 -0.13236807  -0.06253503 -0.20821099 -0.10197062 -0.12292097 -0.11823411 -0.04931711  -0.00607125 -0.08808304  0.03875376  0.02427048]
 [ 0.09431906 -0.058512   -0.08610685 -0.09163998 -0.0715502  -0.07480228  -0.0826949  -0.14968057 -0.14219899 -0.25762266 -0.13152525 -0.04197997  -0.07311951 -0.00452589  0.01597751 -0.00400567]
 [-0.0330194  -0.03748441 -0.09691299 -0.10199974 -0.04589118 -0.00707847  -0.11812894 -0.09258167 -0.14236191 -0.16409506 -0.06540211 -0.06456467  -0.02423399 -0.11816142 -0.0677259  -0.03800105]
 [-0.01244092 -0.10052762 -0.13425016 -0.15860876 -0.11652303 -0.08413686  -0.14750457 -0.06289982 -0.0805497  -0.10973892 -0.12362617  0.02909656  -0.10297564  0.04216872 -0.0110446  -0.06355617]
 [-0.07940109 -0.06255065 -0.05560033 -0.12943563 -0.10974234 -0.08791544   0.03886558 -0.02318469 -0.03907332 -0.07250725 -0.14670074 -0.09262921  -0.00303604 -0.10625544 -0.00278789  0.02015249]
 [-0.00097203 -0.04036237 -0.11204148 -0.06216288 -0.06636084 -0.08671047   0.00693698  0.02808822  0.01241885  0.02879448 -0.10337352 -0.09397005  -0.11921069  0.01427015  0.06077348 -0.05408027]
 [-0.07728893 -0.11412099 -0.15734939 -0.11557942 -0.07120796 -0.07920972  -0.03050056 -0.01672831 -0.01415725 -0.07022776 -0.01972247 -0.09092107  -0.16621064 -0.13540646 -0.07284124 -0.04346419]
 [-0.05743776  0.01469713 -0.08907612 -0.028102   -0.09578867 -0.10103011  -0.0866803   0.01770858 -0.06392906 -0.09470661 -0.14791405 -0.04956087  -0.03862229 -0.12444906 -0.11674561 -0.06419045]
 [-0.0797395  -0.08222834 -0.0410732  -0.02467712 -0.15620451 -0.17088358  -0.11435553 -0.11266599 -0.06428038 -0.16520001 -0.10250518 -0.02543861  -0.18671851 -0.10791124 -0.05361545  0.0415055 ]
 [ 0.11622696 -0.06407656  0.04448315 -0.146676   -0.06656992 -0.05144769  -0.06955229 -0.09389518 -0.10057443 -0.14100234 -0.1346411  -0.21844901  -0.13166536 -0.15669568  0.01442766  0.01731795]
 [ 0.0695834   0.00065558  0.0117924  -0.08488247 -0.00475865 -0.08922848  -0.13211779 -0.15913923 -0.15143454 -0.04102764 -0.15381894 -0.0158302  -0.03716944 -0.09067726  0.02356206  0.17441763]
 [ 0.20047982  0.25911745  0.11924171  0.01260781 -0.07853471 -0.00954655  -0.02981399 -0.10562961 -0.06593023 -0.17563741 -0.11721075 -0.15012117  -0.09071588  0.00843703  0.05174455  0.26486951]
 [ 0.2896947   0.13192074  0.1385434   0.08248415  0.12302277 -0.01143725  -0.00684635  0.03893761 -0.12258185  0.0103734   0.02152095  0.00875148   0.00722985  0.04162358  0.35944229  0.37864017]]

a4 = [[-1.41856194 -1.13759029 -0.7193715  -0.47153023 -0.29640195 -0.15097842  -0.11317226 -0.17513357 -0.24714403 -0.3000555  -0.38487694 -0.36164266  -0.33388871 -0.339362   -0.37949291 -0.19789523]
 [-1.17300987 -0.77433634 -0.39720118 -0.04384581  0.01627219  0.2225991   0.09596719  0.13544051  0.11815646  0.02489755 -0.06425674 -0.20428516  -0.1977098  -0.23482354 -0.17732179 -0.07087065]
 [-0.93303591 -0.59796572 -0.20071    -0.04082292  0.19275983  0.22270718   0.33154342  0.32121572  0.26143786  0.06037131  0.09389412 -0.04671998   0.04106208 -0.13830778  0.05303017  0.09162899]
 [-0.79346615 -0.4308387  -0.03887706  0.25084886  0.26566651  0.4226467   0.36813217  0.38279393  0.34657818  0.12869187  0.13015442 -0.08694059  -0.04564914 -0.04227611 -0.11386392  0.10106836]
 [-0.52215195 -0.19905572 -0.08116102  0.29472756  0.32177114  0.36332944   0.34760591  0.31512463  0.27095684  0.17826888  0.10193215  0.06638792  -0.00582546 -0.08176368 -0.21558088  0.03672186]
 [-0.47420284 -0.08742774  0.1769053   0.26078174  0.28701359  0.45414621   0.26507518  0.33302355  0.31985119  0.11764587  0.15203677  0.15919919  -0.05176415 -0.11762299 -0.1124065   0.01011968]
 [-0.40106663 -0.06389674  0.184742    0.3479557   0.23766096  0.35314083   0.26226985  0.28931835  0.32646334  0.22050942  0.17708457  0.00892436   0.07571515  0.02112388  0.0403537   0.02788395]
 [-0.3220973  -0.03255783  0.2630474   0.30501083  0.26308915  0.31792116   0.2694332   0.24605745  0.18157391  0.1295667   0.15209918  0.04688195  -0.0251663   0.01469684 -0.04185786 -0.02572319]
 [-0.2929101   0.07734135  0.37210351  0.27093893  0.31359795  0.26365453   0.1708253   0.20452869  0.22899419  0.05319712  0.02437453  0.16245772   0.00501179 -0.05952194  0.08585834  0.07028901]
 [-0.29599488 -0.00531224  0.09487332  0.0742537   0.18380968  0.16129524   0.2318363   0.17417111  0.08235274  0.10249824  0.04165825  0.05364548   0.09061385  0.05794013 -0.01837619 -0.03639224]
 [-0.31818309 -0.12131887  0.02621944  0.08585995  0.09140398  0.16970299   0.01473967  0.06418191 -0.05219129  0.05992299  0.02044649  0.09408817   0.17797314  0.04486772  0.0827432  -0.17406419]
 [-0.43649602 -0.13758641  0.0550488   0.06227439  0.07997792 -0.10160292   0.0279119   0.0855959   0.07280874  0.12433081  0.13101929  0.13324061   0.07740188  0.07930319 -0.02822199 -0.14560452]
 [-0.46900389 -0.18630098 -0.06381081 -0.01919365  0.07657231  0.14209481   0.00367765  0.03741967  0.05570058 -0.0117233   0.06302196  0.07566331   0.09828916  0.12495799  0.12077285 -0.08904369]
 [-0.44605455 -0.1365065  -0.04379927  0.0387287   0.1969289   0.00970243  -0.02671027  0.15928438  0.01016689  0.00324896  0.08938745  0.00802181   0.08783419  0.12381054  0.08623462  0.00957235]
 [-0.35860875 -0.06205117  0.0174359   0.10794543  0.09490696  0.13752478   0.1710716   0.00557052 -0.01223473  0.08347394  0.11412521 -0.03075201   0.07426637  0.10761582  0.08742557 -0.14500403]
 [-0.16596556  0.14555621  0.10949522  0.20014217  0.13151947  0.25670516   0.21799408  0.10629728  0.18871932  0.02506235  0.1171276  -0.03730581   0.05880675  0.01539697  0.03655974  0.05711057]]

a5 = [[  1.62149556e-02   1.45940492e-02   1.44932428e-02   1.03211580e-02    9.94363520e-03   6.87093381e-03   9.49234981e-03   6.02981402e-03    5.21154096e-03   5.12569072e-03   5.69387432e-03   4.20377823e-03    7.83717632e-03   8.96541215e-03   7.76346168e-03   9.44648311e-03]
 [  1.34483809e-02   7.76153663e-03   6.45233039e-03   6.13367418e-03    5.34544187e-03   4.80666012e-03   3.22930003e-03   6.66618580e-03    2.28862953e-03   2.88262055e-03   3.95171810e-03   2.95967935e-03    6.34287205e-03   5.07116411e-03   4.72585578e-03   7.90851377e-03]
 [  8.62936303e-03   5.04969154e-03   3.67840403e-03   2.98640388e-03    1.79526035e-03   2.11701938e-03   1.01331633e-03   2.54590833e-03    1.23672781e-03   1.65579535e-04  -1.91021501e-03   2.85819315e-05   1.84562977e-03   2.83156428e-03   5.38633019e-03   4.81444877e-03]
 [  8.22739024e-03   5.39836381e-03   3.73696443e-03   2.18134513e-03    2.04756041e-03   1.21920288e-03   3.40670202e-04  -8.65856127e-04   -3.88103770e-04  -2.36055418e-03  -7.71774398e-03  -3.89731140e-03   -8.68309988e-04  -1.53944013e-03   2.20768037e-03   4.89706313e-03]
 [  6.95231929e-03   5.98077103e-03   2.79263128e-03   1.72034139e-03   -1.72610802e-04  -2.26472854e-03  -4.77944780e-03  -3.66127538e-03   -2.69212108e-03  -7.77039351e-03  -6.73568528e-03  -5.54209854e-03   -4.94376151e-03  -2.84231687e-03  -3.44842789e-03   1.75423222e-03]
 [  5.96641051e-03   7.50707602e-03   3.89155536e-03   3.49111106e-05   -2.72935536e-03  -3.07804765e-03  -7.04738358e-03  -9.29592736e-03   -7.72758154e-03  -1.02133108e-02  -6.41482975e-03  -7.36374315e-03   -6.95079891e-03  -3.30383191e-03  -3.07204342e-03  -5.89470204e-04]
 [  7.98137020e-03   5.33043733e-03   1.53742859e-03  -8.34657287e-04   -5.08663198e-03  -8.43329262e-03  -7.95590132e-03  -9.14141629e-03   -8.09861626e-03  -1.21851265e-02  -7.11905537e-03  -6.61251135e-03   -8.76978133e-03  -4.55700280e-03  -1.14999083e-03  -2.31458558e-04]
 [  7.21080881e-03   4.98450315e-03   2.15206365e-03  -3.49299470e-03   -5.88823203e-03  -6.04518875e-03  -7.64709618e-03  -8.73189606e-03   -6.81459066e-03  -9.05973278e-03  -7.86944758e-03  -7.41786649e-03   -6.45453995e-03  -4.53657750e-03  -3.76077276e-03  -2.13489728e-03]
 [  5.67630539e-03   4.59832698e-03   9.64039180e-04  -4.50476538e-03   -7.21170055e-03  -6.95278496e-03  -7.62327341e-03  -6.75856788e-03   -7.27491360e-03  -7.20158033e-03  -7.74612743e-03  -4.70930757e-03   -7.00050732e-03  -5.76048018e-03  -2.63699796e-03  -1.97271444e-03]
 [  4.96859848e-03   2.62885541e-03  -8.41099944e-04  -2.68510892e-03   -4.60520759e-03  -5.72338607e-03  -4.93576145e-03  -5.63313114e-03   -6.48990227e-03  -5.89272287e-03  -6.88042445e-03  -5.27408719e-03   -4.91921185e-03  -4.27474361e-03  -5.59451012e-03  -4.85158013e-03]
 [  4.68962314e-03   5.44656347e-03  -1.63686258e-04  -3.79170687e-03   -2.57045566e-03  -6.26570452e-03  -4.65675676e-03  -4.64869523e-03   -5.97298285e-03  -6.67248247e-03  -6.22620480e-03  -6.57631550e-03   -3.36281140e-03  -7.13629602e-03  -3.62520549e-03  -2.48490134e-03]
 [  6.51070615e-03   4.08230722e-03   3.67648178e-03  -9.48836503e-04   -1.45821134e-03  -1.84599590e-03  -4.14345507e-03  -1.10360805e-03   -4.00113594e-03  -4.84201545e-03  -6.52402500e-03  -7.00793369e-03   -4.49917139e-03  -3.72639438e-03  -5.14134858e-03  -4.16052574e-03]
 [  7.76326517e-03   6.12406060e-03   1.37578847e-03   1.51200715e-04    1.42217847e-04   3.12943921e-05  -2.39928951e-03   1.22033613e-04   -2.50423350e-03  -1.54552830e-03  -4.78558848e-03  -2.96982378e-03   -4.93559986e-03  -8.32398515e-03  -4.49281652e-03  -6.05960051e-03]
 [  1.03830146e-02   8.71422142e-03   6.67989952e-03   2.10700138e-03    1.36064991e-04   3.08949995e-04   1.49545923e-03   3.57414782e-03    3.29451705e-03  -1.97721482e-03  -5.31485246e-04  -3.06699960e-03   -4.52196877e-03  -4.08868445e-03  -4.21353430e-03  -6.63119275e-03]
 [  1.42924627e-02   1.36207324e-02   8.46253615e-03   7.38557428e-03    3.06971837e-03   6.53647585e-03   7.32322410e-03   4.83796559e-03    5.19057037e-03   2.75907782e-03   2.43510913e-05  -1.55231601e-03   -4.59228223e-03  -4.48747305e-03  -3.79618723e-03  -6.77029835e-03]
 [  1.42648155e-02   1.14180697e-02   7.75631750e-03   9.05932486e-03    6.20065117e-03   6.32525655e-03   6.48425659e-03   6.93774363e-03    5.67381224e-03   1.71404018e-03   1.36198523e-03  -3.15975235e-03   -3.24210245e-03  -7.80393556e-03  -8.30194354e-03  -1.50366621e-02]]

a6 = [[ 0.06552608 -0.26401639 -0.11138158 -0.16136815 -0.20033257 -0.25394353 -0.26875421 -0.21628265 -0.14107542 -0.04019107 -0.07439385  0.18938918 0.17347565  0.27662444  0.2045719   0.29128799]
[ 0.15751804  0.02404488 -0.01203775 -0.08247313 -0.13789535 -0.19007275 -0.09146962 -0.14917943 -0.13004769 -0.1358681  -0.06026627 -0.04640765 -0.04732662  0.00352915 -0.08469725 -0.02121069]
[ 0.23007892  0.15341644  0.15770797  0.02520372 -0.00129322 -0.07423627 -0.14678332 -0.01743494 -0.07268155  0.00116562 -0.06011802 -0.14230169 -0.13490464 -0.13738449 -0.0560743  -0.16644619]
[ 0.21424049  0.00277419 -0.06600991 -0.01000213  0.01692335 -0.10574535 -0.11743341 -0.03034432 -0.06014222 -0.09842046 -0.0378876  -0.04706354 -0.12388528 -0.17621715 -0.26355284 -0.25809321]
[ 0.31706354  0.14709677  0.00772414 -0.00499344 -0.12626323 -0.11276941 -0.14674759  0.00350171 -0.09212771 -0.04744967 -0.02542504 -0.07876968 -0.15290581 -0.08875544 -0.09456336 -0.23132494]
[ 0.28415516 -0.01876003 -0.06951622 -0.10862809  0.01784348 -0.20446934 -0.08960116 -0.14229164 -0.00514584 -0.07122985 -0.02527264  0.00458825 -0.01554936 -0.12168285 -0.12038319 -0.14746028]
[ 0.21248372  0.01237324  0.05629466  0.07533085 -0.00278682  0.06933244 -0.1470356   0.00959852 -0.02284293  0.08471156  0.0317053   0.09487882 0.01290442 -0.18613651 -0.30656475 -0.32788524]
[ 0.23493756 -0.07201734 -0.03131562 -0.03361229  0.0345721   0.00540792 0.00073426  0.04013495  0.07886249 -0.02471938 -0.068555   -0.02797292 0.03728763 -0.02083151 -0.19681406 -0.20633064]
[ 0.0630404   0.09637981 -0.1788404  -0.04808015  0.06566899 -0.03117404 0.01876105  0.10573238 -0.02667466  0.02706601  0.01009873  0.07281145 -0.00192689 -0.04747241 -0.05789885 -0.2347431 ]
[ 0.21388051  0.14915217  0.05325608 -0.07356997  0.06379805  0.05932514 0.02214548  0.0433975   0.13992293  0.02666206 -0.00677368 -0.02155649 0.07246982  0.0582466   0.03342497 -0.12388421]
[ 0.19308466 -0.02574207 -0.00978863 -0.14968781 -0.10187244  0.00730161 0.0496722  -0.10692281 -0.05385835 -0.07291961 -0.05603924  0.05045507 0.14744681  0.0300475  -0.04670753 -0.06315818]
[ 0.33507824  0.03831837 -0.01380603 -0.12885234  0.1192195   0.09471611 -0.05779598 -0.00267661  0.06943271  0.01324912 -0.05349091  0.05613153 0.08662902 -0.05332583  0.0098163   0.05418498]
[ 0.09706528 -0.05073131  0.08017882  0.0569871   0.09679928 -0.07542 -0.09092978 -0.00507891 -0.04433298  0.04129678  0.11199783  0.03169817 0.05801144 -0.04114778  0.0022878  -0.05502304]
[-0.01501724  0.13190676 -0.04274219  0.07071319  0.02549879  0.04577666 0.01399191 -0.03499094  0.06780875 -0.10337012  0.08182748 -0.01398429 -0.01351653  0.03385357  0.02671275  0.07026398]
[ 0.00405876 -0.05304461  0.04891715  0.01960996 -0.02201016  0.06385006 0.21264346  0.05616135  0.10553123  0.04230757  0.0549917  -0.0136406 0.06741518 -0.07805493 -0.04769746 -0.00477907]
[-0.22748581 -0.13239963 -0.09759731  0.02551812  0.02506786  0.08015341 0.14178495  0.09807078  0.06976804  0.09931025  0.13937865 -0.00125506 0.0424921  -0.07872872 -0.00104464 -0.14877975]]

a7 = [[ -1.29595780e+00  -9.70004678e-01  -8.63361597e-01  -7.18953192e-01 -5.89253128e-01  -3.93070877e-01  -2.18845010e-01  -2.09073424e-02 1.70315310e-01   3.99103194e-01   5.89151204e-01   7.93063164e-01 1.10961735e+00   1.41559505e+00   1.79437101e+00   2.25763083e+00]
[ -1.07368731e+00  -8.75515401e-01  -7.51594245e-01  -7.10197866e-01 -5.01404643e-01  -4.47154313e-01  -2.49511674e-01  -3.42567563e-02 5.75641431e-02   3.32215756e-01   4.98372376e-01   6.78663015e-01 9.13504362e-01   1.19900477e+00   1.55568552e+00   2.16724324e+00]
[ -8.99071872e-01  -7.54921019e-01  -7.59736836e-01  -5.28144538e-01 -5.72067559e-01  -2.82218248e-01  -4.17637974e-01  -1.34095386e-01 -3.91397104e-02   2.08730951e-01   4.39516962e-01   6.38287961e-01 9.37468469e-01   1.11685300e+00   1.44338667e+00   1.78181648e+00]
[ -7.45112836e-01  -6.12247586e-01  -5.50411403e-01  -4.44033295e-01 -4.80203241e-01  -4.59697574e-01  -3.12660396e-01  -3.25432181e-01 -2.54952550e-01  -6.01551495e-02   2.01801836e-01   3.53763551e-01 6.61154687e-01   9.19208944e-01   1.28680682e+00   1.71755421e+00]
[ -7.79124975e-01  -6.02114379e-01  -5.75173140e-01  -5.26416838e-01 -4.23343748e-01  -4.09234881e-01  -3.81320179e-01  -3.68773937e-01 -3.66036296e-01  -1.34979039e-01  -1.08365770e-02   2.72095621e-01 3.78846675e-01   6.95967317e-01   8.35432410e-01   1.42551470e+00]
[ -5.11561334e-01  -5.20833194e-01  -4.59007919e-01  -2.83302903e-01 -3.64643186e-01  -5.37065864e-01  -3.55639696e-01  -3.67972761e-01 -3.70156854e-01  -2.82862991e-01  -5.19884825e-02   2.37262715e-02 2.82529980e-01   5.95954835e-01   8.24678659e-01   1.24797463e+00]
[ -4.37346458e-01  -3.92501891e-01  -3.33043098e-01  -4.73851591e-01 -4.50116336e-01  -3.66412014e-01  -4.99275118e-01  -3.28881413e-01 -3.32973450e-01  -2.17959136e-01  -2.05413193e-01  -9.70447287e-02 1.34535134e-01   2.91532815e-01   5.81654847e-01   1.00106895e+00]
[ -3.62194717e-01  -2.91131020e-01  -3.69134545e-01  -3.16654146e-01 -2.54099697e-01  -3.99791062e-01  -4.11857784e-01  -4.44392174e-01 -3.12160909e-01  -2.76529878e-01  -3.10410500e-01  -2.68294096e-01 -3.23131830e-02   2.10627317e-01   4.32625204e-01   8.83049488e-01]
[ -1.71425000e-01  -2.90240258e-01  -2.41193593e-01  -2.71653265e-01 -2.93661475e-01  -2.82766402e-01  -4.81262624e-01  -3.98089916e-01 -3.56326848e-01  -3.87402117e-01  -3.09599817e-01  -2.11465210e-01 -1.30978569e-01   4.63244058e-02   3.04039061e-01   6.27937794e-01]
[ -1.05464704e-01  -1.47975594e-01  -1.70865163e-01  -3.34369570e-01 -2.75698513e-01  -3.46228689e-01  -3.52436870e-01  -2.13919595e-01 -4.10455823e-01  -3.29788834e-01  -2.93453217e-01  -2.66689181e-01 -1.49370894e-01   1.66075733e-02   2.17404261e-01   4.89933133e-01]
[  2.51840590e-03  -3.98899941e-03  -4.40306775e-02  -1.72498420e-01 -2.17816219e-01  -2.19856933e-01  -1.79910928e-01  -2.01586321e-01 -3.10948610e-01  -3.99869621e-01  -3.30655903e-01  -3.54367077e-01 -1.42481789e-01  -7.97130242e-02   8.14911574e-02   2.60929614e-01]
[  2.31277496e-01   5.74425757e-02  -1.76538266e-02  -3.10126767e-02 -5.10841012e-02  -1.24616563e-01  -2.14924887e-01  -1.78057447e-01 -3.69363964e-01  -2.24111080e-01  -3.44706029e-01  -1.86275199e-01 -2.15341285e-01  -2.15517864e-01  -1.52758390e-01   1.50563523e-01]
[  4.10024256e-01   2.86366165e-01   2.25462690e-01   6.90287128e-02 -5.22076637e-02   9.68787819e-02  -1.07248574e-01  -1.94400653e-01 -2.50551730e-01  -1.89869106e-01  -2.43097305e-01  -1.54654309e-01 -2.39137664e-01  -9.54579934e-02  -5.47705293e-02   7.95988142e-02]
[  6.16128981e-01   4.56131458e-01   4.78123456e-01   3.40806216e-01 2.51239926e-01   1.03034012e-01  -6.88395835e-03  -1.73294696e-03 -1.49005223e-02  -8.91167969e-02  -1.82735875e-01  -6.47621155e-02 -2.00105250e-01  -1.78819090e-01  -2.60286421e-01   4.37491238e-02]
[  1.11753464e+00   8.05343986e-01   6.40460074e-01   4.76644665e-01 4.16916132e-01   2.53322154e-01   2.18112648e-01   1.52842119e-01 6.55612350e-02  -3.35969068e-02  -9.96887609e-02  -6.92243427e-02 -1.59931228e-01  -1.86695725e-01  -1.43623188e-01  -3.32110971e-02]
[  1.37227798e+00   9.50227678e-01   9.63919759e-01   9.30668950e-01 7.07373023e-01   6.65767670e-01   4.08751041e-01   3.51847202e-01 2.10436031e-01   6.07812628e-02   2.68780105e-02   1.29272053e-02 4.24766056e-02  -1.82045132e-01  -1.68579251e-01  -1.35307953e-01]]

a8 = [[-0.51003194 -0.64814138 -0.83072275 -0.87607747 -0.95519072 -1.08811581 -1.24391222 -1.24039733 -1.22780657 -1.23968697 -1.23991168 -1.2723552 -1.29111814 -1.30191338 -1.30309737 -1.45127308]
[-0.24803992 -0.27440995 -0.41973281 -0.5388068  -0.71942556 -0.80587363 -0.90591234 -1.05891645 -1.07244372 -1.11423707 -1.13786304 -1.17912877 -1.2070502  -1.23696876 -1.27779365 -1.2534585 ]
[ 0.13162959  0.01147795 -0.16598883 -0.29694    -0.42438227 -0.53866196 -0.70674795 -0.82658947 -0.9220289  -1.0310601  -1.03716505 -1.09377503 -1.13409042 -1.18713605 -1.20052052 -1.37861741]
[ 0.32584241  0.19260597  0.08440552 -0.05126344 -0.24467847 -0.35693103 -0.48712724 -0.65317017 -0.85988611 -0.9644196  -0.91325885 -1.08088112 -1.09644592 -1.11146653 -1.210302   -1.29397237]
[ 0.50844175  0.37358257  0.23975086  0.11064192 -0.01764645 -0.10628013 -0.23841731 -0.49632448 -0.6910184  -0.70271939 -0.90558571 -0.98295408 -1.06322551 -1.14171898 -1.24398232 -1.32862461]
[ 0.69004238  0.51040012  0.36008713  0.32279414  0.16210948  0.02102294 -0.07938807 -0.24808696 -0.43310642 -0.54812723 -0.79007334 -0.91214961 -0.95114696 -1.05366039 -1.16379189 -1.27082884]
[ 0.82282132  0.68196404  0.5627228   0.4129785   0.29019609  0.16935953 0.05319872 -0.0736597  -0.26039517 -0.31927052 -0.59130549 -0.80909026 -0.85304618 -1.07027149 -1.16125453 -1.26066124]
[ 0.95825177  0.84647059  0.69534945  0.59717053  0.45852894  0.33649597 0.18173462  0.06303752 -0.10411558 -0.20244852 -0.42778984 -0.6491552 -0.78701806 -0.93666816 -1.08806252 -1.25311172]
[ 1.11543214  0.96098876  0.86455536  0.72759974  0.5965876   0.48377484 0.33068392  0.2009948   0.06032998 -0.10085929 -0.27340859 -0.48382229 -0.64670575 -0.87330699 -1.03625464 -1.18601263]
[ 1.29355073  1.13507092  1.02087808  0.85639423  0.70995653  0.59943628 0.47646484  0.33175656  0.19152376  0.05268656 -0.11284072 -0.32726881 -0.51027089 -0.74115634 -0.88381755 -1.17096031]
[ 1.46960402  1.25165629  1.1245091   1.01889801  0.86099827  0.75949872 0.58895963  0.46251717  0.35519624  0.20143481  0.01268922 -0.17026386 -0.39046514 -0.56923115 -0.79708046 -1.10006368]
[ 1.57219541  1.43611538  1.28035927  1.15594077  0.9939875   0.83324337 0.75519782  0.59026396  0.47149551  0.30365181  0.14668006  0.00686669 -0.24966291 -0.49474749 -0.7183212  -1.00058913]
[ 1.76017594  1.58219433  1.4449892   1.30977857  1.16040909  1.00502527 0.8927958   0.7455318   0.60512483  0.44927448  0.30573365  0.09638579 -0.09582093 -0.22633144 -0.57293838 -0.89937598]
[ 1.92481101  1.76185393  1.55498636  1.45661628  1.34290779  1.18849027 1.05230856  0.86670429  0.71847314  0.58199441  0.41314748  0.30333349 0.01628701 -0.16802016 -0.48257056 -0.74169677]
[ 1.99875438  1.86560869  1.75381947  1.60851431  1.51060915  1.29926252 1.14416468  1.03644049  0.90283656  0.75410414  0.57475483  0.39678088 0.22180623 -0.05466497 -0.33052832 -0.72289079]
[ 2.28679657  2.24530077  2.00201988  1.74431825  1.63795674  1.48633564 1.37693262  1.19828975  1.0883441   0.92163754  0.75232369  0.6083141 0.38947821  0.16614532 -0.1277419  -0.423154  ]]

a9 = [[  2.06234053e-01   1.32234231e-01   1.27941668e-01  -1.74526542e-01 -2.29203671e-01  -2.76075393e-01  -2.50975251e-01  -3.71734470e-01 -4.70385164e-01  -5.59770584e-01  -6.24295712e-01  -7.60115802e-01 -6.50079668e-01  -6.92070782e-01  -7.42511034e-01  -8.11095536e-01]
[  4.56418574e-01   9.00996402e-02  -5.73180132e-02  -6.46323338e-02 -8.61561298e-02  -3.37381512e-01  -4.04624492e-01  -3.15470338e-01 -5.26086986e-01  -4.80699837e-01  -4.45142150e-01  -5.81322968e-01 -5.08519530e-01  -6.10707164e-01  -6.91422760e-01  -5.61562359e-01]
[  3.19648951e-01   1.04114160e-01  -5.06266439e-03  -1.77300125e-02 -1.32422566e-01  -2.46301964e-01  -3.54210109e-01  -3.20947528e-01 -3.10123593e-01  -3.11368614e-01  -4.98617291e-01  -4.55142289e-01 -4.75002438e-01  -4.84547526e-01  -4.68186527e-01  -8.14065099e-01]
[  3.15962762e-01   1.36691794e-01   4.25754152e-02  -6.46312758e-02 1.64506622e-02  -1.16289854e-01  -2.56789595e-01  -2.83237129e-01 -3.87432933e-01  -4.05486703e-01  -6.02956653e-01  -5.00269115e-01 -4.31968808e-01  -5.48744202e-01  -4.81286466e-01  -5.82633734e-01]
[  3.17180753e-01   2.05102146e-01   2.36241389e-02  -3.23239401e-05 -4.11676392e-02  -1.95443496e-01  -2.59619206e-01  -1.47170991e-01 -2.14472368e-01  -3.83101970e-01  -3.58787626e-01  -3.93917978e-01 -4.43620563e-01  -4.46440130e-01  -5.96492171e-01  -5.18804550e-01]
[  2.54460216e-01   3.03136021e-01   2.56195724e-01  -1.48538694e-01 -6.34392351e-02  -7.81558305e-02  -2.22280756e-01  -2.28777349e-01 -2.62744993e-01  -4.26734120e-01  -2.06541494e-01  -3.71749043e-01 -4.00387675e-01  -2.22033158e-01  -4.25854504e-01  -4.68041569e-01]
[  3.97718966e-01   2.05234140e-01   5.31599373e-02   5.37576303e-02 -6.11376669e-03  -6.12918362e-02  -1.34470582e-01  -1.95463166e-01 -1.37207478e-01  -3.78058016e-01  -2.40948543e-01  -2.87650496e-01 -3.82027298e-01  -3.48297894e-01  -3.05776417e-01  -3.79732788e-01]
[  4.39579368e-01   1.90241829e-01   1.96478084e-01  -1.81028377e-02 -9.88025144e-02  -1.28064752e-01  -4.41413447e-02  -1.20474257e-01 -7.24968240e-02  -2.63177037e-01  -2.35513762e-01  -2.94665605e-01 -2.87549645e-01  -2.26520538e-01  -3.21518600e-01  -3.41777593e-01]
[  4.04286861e-01   3.27005327e-01   1.71080455e-01   3.22687402e-02 -6.53287396e-02  -6.70413077e-02  -7.61320293e-02  -1.18208937e-01 -1.00556299e-01  -1.54984668e-01  -1.53405473e-01  -8.57977942e-02 -2.79637396e-01  -2.46951163e-01  -2.36361429e-01  -3.26717466e-01]
[  4.16803122e-01   2.44241610e-01   1.44703820e-01   1.92355826e-01 1.34355441e-01   5.91847189e-02  -3.15952972e-02  -2.60972288e-02 -9.11814645e-02  -7.06435442e-02  -7.57424161e-02  -9.55457166e-02 -1.46836117e-01  -1.16174392e-01  -1.95122048e-01  -2.90159255e-01]
[  3.64087671e-01   4.21096355e-01   2.83562303e-01   1.54900357e-01 2.16034621e-01  -3.67772058e-02   1.05467282e-01   6.41887859e-02 -8.11381117e-02  -7.15712309e-02   2.60095913e-02  -3.68394516e-02 8.50417614e-02  -1.96930721e-01  -1.23005129e-01  -6.14686869e-02]
[  4.66108620e-01   3.67103279e-01   4.01033729e-01   2.71437168e-01 2.41878465e-01   2.82124192e-01   6.88390955e-02   1.49995223e-01 3.32663916e-02   1.07979894e-01   2.16314849e-02   1.68859549e-02 1.43187195e-01   1.02020584e-01   2.32055355e-02   2.65960339e-02]
[  4.54387009e-01   3.84901017e-01   3.03905874e-01   2.77906239e-01 3.34676653e-01   2.39252180e-01   1.65279776e-01   2.05590308e-01 1.03747666e-01   1.88149571e-01   9.76364687e-02   2.11179450e-01 1.30916536e-01  -4.30286974e-02   5.64736798e-02   6.48145080e-02]
[  4.74458039e-01   4.09514964e-01   4.44094837e-01   2.91152477e-01 1.96901247e-01   2.77886838e-01   2.82976478e-01   3.29847306e-01 3.64496619e-01   2.54580528e-01   3.36586177e-01   2.89193392e-01 3.32483292e-01   3.17765892e-01   3.00515413e-01   2.01647609e-01]
[  6.31935775e-01   5.74488759e-01   4.65309709e-01   4.78027910e-01 3.51412266e-01   5.48914969e-01   5.11718869e-01   4.06246096e-01 4.06348854e-01   3.84791732e-01   3.66102815e-01   4.35496002e-01 3.47120702e-01   4.62672114e-01   4.64862764e-01   4.66888428e-01]
[  6.17086887e-01   4.44573045e-01   4.48150486e-01   5.69800556e-01 5.63589454e-01   5.17921329e-01   5.54783940e-01   6.23419225e-01 4.24995661e-01   5.55514276e-01   5.34658313e-01   4.16424096e-01 5.22942185e-01   4.47927058e-01   5.87922096e-01   4.07827348e-01]]

max0 = max(a0(:))
max1 = max(a1(:))
max2 = max(a2(:))
max3 = max(a3(:))
max4 = max(a4(:))
max5 = max(a5(:))
max6 = max(a6(:))
max7 = max(a7(:))
max8 = max(a8(:))
max9 = max(a9(:))
mx = max([max0 max1 max2 max3 max4 max5 max6 max7 max8 max9])

min0 = min(a0(:))
min1 = min(a1(:))
min2 = min(a2(:))
min3 = min(a3(:))
min4 = min(a4(:))
min5 = min(a5(:))
min6 = min(a6(:))
min7 = min(a7(:))
min8 = min(a8(:))
min9 = min(a9(:))
mn = min([min0 min1 min2 min3 min4 min5 min6 min7 min8 min9])

bottom = mn
top = mx

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
h0=contourf(a0);
shading interp;
caxis manual
caxis([bottom top]);
title('z_0');
xlabel('position x')
ylabel('position y')

subplot(1,10,2)
h1=contourf(a1);
shading interp;
caxis manual
caxis([bottom top]);
title('z_1');

subplot(1,10,3)
h2=contourf(a2);
shading interp;
caxis manual
caxis([bottom top]);
title('z_2');

subplot(1,10,4)
h3=contourf(a3);
shading interp;
caxis manual
caxis([bottom top]);
title('z_3');

subplot(1,10,5)
h4=contourf(a4);
shading interp;
caxis manual
caxis([bottom top]);
title('z_4');

subplot(1,10,6)
h5=contourf(a5);
shading interp;
caxis manual
caxis([bottom top]);
title('z_5');

subplot(1,10,7)
h6=contourf(a6);
shading interp;
caxis manual
caxis([bottom top]);
title('z_6');

subplot(1,10,8)
h7=contourf(a7);
shading interp;
caxis manual
caxis([bottom top]);
title('z_7');

subplot(1,10,9)
h8=contourf(a8);
shading interp;
caxis manual
caxis([bottom top]);
title('z_8');

subplot(1,10,10)
h9=contourf(a9);
shading interp;
caxis manual
caxis([bottom top]);
title('z_9');



==> figs/scripts/4-disentangled/GraphicsPosition_idx_3.m <==
% Completed!!

a0 = [[ -1.69379044e+00  -1.34597528e+00  -1.05831420e+00  -8.62451613e-01 -7.14318991e-01  -4.64208484e-01  -4.52946275e-01  -2.00909689e-01 -1.41267285e-01   1.76560447e-01   3.22447032e-01   4.21774209e-01 5.07163763e-01   7.39688337e-01   1.05008185e+00   1.32360828e+00]
[ -1.51062691e+00  -1.18157935e+00  -8.65119278e-01  -7.28103697e-01 -4.69541728e-01  -4.10888284e-01  -2.47674927e-01  -2.20219046e-01 8.87256116e-02   1.33378163e-01   2.57602453e-01   3.45383734e-01 5.26695251e-01   6.18603051e-01   7.77850747e-01   1.16909921e+00]
[ -1.27790165e+00  -7.70950317e-01  -6.35978997e-01  -6.36711299e-01 -3.85965019e-01  -2.53402203e-01   6.53287163e-03  -5.38952053e-02 2.04595421e-02   1.94676578e-01   2.21472591e-01   2.76359141e-01 3.90247434e-01   4.49847519e-01   7.71845222e-01   1.05399489e+00]
[ -1.01693833e+00  -7.35795975e-01  -5.37068248e-01  -3.55019867e-01 -1.95112139e-01  -2.09113032e-01  -6.58829650e-03  -4.26929221e-02 1.08040340e-01   1.30842075e-01   8.24122131e-02   2.05661654e-01 3.80357653e-01   3.01276147e-01   7.05680370e-01   7.60339379e-01]
[ -9.50241387e-01  -6.48529053e-01  -3.45054388e-01  -1.65111482e-01 -1.65372029e-01  -3.04217380e-03  -3.01820766e-02   3.34478007e-03 4.43997160e-02   5.21763042e-02   1.11344151e-01   2.39753366e-01 1.83354422e-01   1.90170646e-01   6.03140414e-01   5.98610759e-01]
[ -6.54195011e-01  -4.33338493e-01  -2.53832132e-01  -1.18408263e-01 -8.52864608e-02   2.61567920e-01   6.02129810e-02   3.71495858e-02 9.08369571e-02  -5.19775711e-02   1.11556508e-01   3.36090289e-02 1.50622964e-01   3.25433403e-01   3.49544585e-01   6.36770844e-01]
[ -5.17924190e-01  -3.98394793e-01  -1.45596951e-01  -1.12833995e-02 6.31063282e-02   1.37602746e-01   1.27447292e-01  -2.51619909e-02 1.54453874e-01  -6.41134232e-02   1.57027952e-02   8.81870911e-02 1.18682981e-01   1.52375683e-01   2.69906014e-01   4.67979372e-01]
[ -3.66822958e-01  -1.76135063e-01  -7.37395487e-04  -1.62685849e-02 1.40156820e-01   7.43526667e-02   2.88586435e-03   1.32943079e-01 1.24137454e-01  -7.46840015e-02   4.53286059e-02  -5.35964929e-02 1.08299054e-01   1.79741606e-01   2.41937771e-01   3.70419085e-01]
[ -2.89650023e-01   6.69916486e-03  -1.03652235e-02   5.72068579e-02 -4.75443788e-02   6.41210154e-02   1.20338134e-01   2.31528599e-02 -2.94535588e-02   6.19049892e-02  -1.65543463e-02  -1.35889826e-02 1.61631349e-02   1.14914708e-01   2.14020178e-01   3.94257337e-01]
[ -8.22496414e-03   5.89376129e-02   4.92826514e-02   1.38079207e-02 8.34871382e-02   6.96345419e-02   8.26027095e-02   6.03348352e-02 8.45438465e-02  -9.77873337e-03   1.62562519e-01   3.77422720e-02 -1.16712429e-01   2.24140897e-01   9.59854200e-02   2.81605065e-01]
[  8.10965598e-02  -7.90311769e-03   2.38159597e-01   1.35301769e-01 2.32512161e-01   1.48289576e-01   1.70913171e-02   8.99469778e-02 9.25125182e-02   1.96245998e-01  -3.71488258e-02  -5.57929128e-02 9.86937899e-03  -4.93672937e-02   5.89466467e-02   1.90871209e-01]
[  1.23126432e-01   7.99680650e-02   2.04453796e-01   3.02532881e-01 2.47801796e-01   2.06232354e-01   7.56849200e-02   3.80914360e-02 -1.37008512e-02  -1.13138731e-03  -7.06607103e-03   5.25900237e-02 -4.75798696e-02  -2.88924202e-02   4.64495532e-02  -8.58273506e-02]
[  3.40077013e-01   2.20369130e-01   2.12870613e-01   2.08383858e-01 1.41413867e-01   2.43028253e-01  -3.63073274e-02   7.85452276e-02 -3.84418517e-02  -6.96985004e-03  -1.16233446e-01  -1.15398087e-01 -1.49562567e-01  -3.19452994e-02  -1.31866813e-01  -1.50910527e-01]
[  4.57899332e-01   3.76284063e-01   3.17168951e-01   2.36819088e-01 1.43751830e-01   5.33484183e-02   1.65461928e-01   7.96811134e-02 -4.34802882e-02  -6.71475157e-02  -1.07164038e-02  -3.46262902e-02 4.49015647e-02  -7.66578764e-02  -2.40973428e-01  -1.25486195e-01]
[  5.89769304e-01   4.13404107e-01   2.91010290e-01   2.60032058e-01 3.78949106e-01   1.09196767e-01   1.80701047e-01   2.71698423e-02 -4.74172942e-02   1.16755337e-01  -3.81404944e-02  -1.24325581e-01 -1.99659586e-01  -1.94970831e-01  -2.50595480e-01  -2.94359177e-01]
[  7.24628925e-01   6.63119018e-01   5.37589908e-01   3.40195179e-01 2.73386329e-01   1.74971104e-01   8.27418715e-02   1.75051317e-01 4.72058076e-03  -1.57568946e-01  -9.91105512e-02  -9.02356356e-02 -1.53455913e-01  -2.63939500e-01  -3.89592290e-01  -3.78637761e-01]]

a1 = [[ -2.39849433e-01  -1.91364475e-02   5.99718951e-02   1.06485613e-01 2.34091163e-01   3.26929897e-01   3.35709274e-01   1.92985252e-01 2.74958342e-01   2.31958985e-01   2.46606976e-01   1.94095165e-01 1.56826109e-01   1.33993492e-01   1.58949658e-01   2.64959354e-02]
[ -4.17534411e-01  -7.13351592e-02   6.53527454e-02  -1.86798573e-02 -2.43201256e-02   9.42777619e-02   1.91567093e-01   4.86721620e-02 1.43855438e-01   2.28132367e-01   1.82372257e-01  -1.99615136e-02 6.38736635e-02  -2.65799724e-02  -5.86091802e-02   2.22021192e-02]
[ -3.38116705e-01  -2.05534667e-01  -1.85405463e-01  -4.38621007e-02 9.18742269e-02  -5.32364361e-02  -2.89728194e-02   1.03220604e-01 7.98114482e-03   1.14867091e-02  -1.71780631e-01  -9.28763375e-02 -1.84716105e-01   1.90163583e-01  -4.52301130e-02  -1.22251213e-01]
[ -4.96331066e-01  -4.32657808e-01  -1.15123913e-01  -2.33767852e-01 -4.27038176e-03   4.10822369e-02  -9.36355442e-03  -1.50334174e-02 -3.90459858e-02  -7.85014592e-03  -5.86453900e-02   7.24048261e-03 -1.03023648e-01   1.70753554e-01  -1.03077143e-02   2.33219303e-02]
[ -4.34804261e-01  -2.98354626e-01  -3.28771293e-01  -4.18487713e-02 3.84002849e-02   9.04338136e-02   1.50888532e-01   1.23585006e-02 1.35913789e-01   8.97059888e-02   1.07631376e-02  -7.23066106e-02 -4.59519252e-02  -3.38055082e-02  -4.41235080e-02   3.47998030e-02]
[ -1.46308035e-01   1.13609359e-02  -1.63952783e-01   6.45479858e-02 1.74591124e-01  -2.00373288e-02   1.15544572e-01  -1.35883670e-02 3.87085304e-02   2.63197236e-02  -4.32741037e-03  -6.55070245e-02 1.71367843e-02   5.17286509e-02   8.44594836e-02  -1.25347108e-01]
[ -1.65339321e-01  -4.49479260e-02   1.18722655e-01   2.90898234e-02 1.62006155e-01   3.18924859e-02  -1.90988295e-02   1.82643086e-02 4.48911591e-03  -5.64384535e-02   1.42462447e-01   2.69823968e-02 2.27992982e-02  -6.75213858e-02   2.90002883e-03   1.19604491e-01]
[ -2.59477079e-01  -1.83682851e-02   3.98949236e-02   2.61770133e-02 4.57824208e-02   1.00419987e-02  -2.05389187e-02  -2.45583411e-02 1.00383733e-03  -1.12944013e-02   4.78678644e-02   8.36579502e-02 -2.53589265e-03  -1.09292017e-02   8.93495884e-03   8.79785269e-02]
[ -1.53996304e-01  -3.19369398e-02  -7.29449019e-02  -2.27732580e-05 8.67134705e-02  -5.06175235e-02   1.38229737e-02  -1.45206675e-02 5.74002117e-02   6.91118985e-02   6.78288266e-02   2.03689635e-02 3.48111093e-02  -1.56138748e-01   6.51441738e-02   3.92492823e-02]
[  2.35122796e-02   3.09018679e-02   8.75305608e-02   5.27743027e-02 -1.12769835e-01  -1.02997348e-01   1.02430657e-02   3.06103509e-02 -1.07895508e-01  -1.48543238e-03  -1.21617526e-01   4.68523875e-02 1.51703984e-01   3.87256965e-02   2.03333423e-02  -5.99984676e-02]
[ -7.15453699e-02   4.47580442e-02  -1.27840176e-01  -3.82271744e-02 -6.87557608e-02  -1.16516784e-01  -1.69028252e-01  -1.84732795e-01 -3.73592861e-02  -6.75417781e-02  -8.52017105e-02   7.59172812e-02 2.93434616e-02  -4.60366253e-03   9.32035521e-02   3.74789611e-02]
[ -8.80874246e-02  -1.63149461e-02  -1.24243140e-01   4.02268395e-02 -9.27713141e-02  -8.33534077e-02  -1.85059622e-01  -1.41965657e-01 -8.00695121e-02  -1.96595371e-01   4.92606238e-02   4.08581607e-02 -2.04406921e-02   7.14083714e-03  -4.65438403e-02  -1.10747345e-01]
[ -5.24088480e-02  -1.04437536e-02  -1.98721997e-02  -9.30758193e-02 -5.37618203e-03  -1.23936012e-01   7.11774034e-03   4.17566970e-02 -1.16703786e-01  -7.58324414e-02  -9.07315984e-02  -1.04600511e-01 -1.03605695e-01   1.21372953e-01   1.40152732e-02   4.74496782e-02]
[ -1.07481934e-01  -5.14422059e-02   5.01242243e-02  -5.04093394e-02 -1.14051774e-01  -1.08468801e-01  -8.20586532e-02  -8.51970911e-02 8.51849616e-02   1.18723392e-01   3.43181305e-02   1.28938809e-01 -4.16552089e-02  -1.14053771e-01   4.66377698e-02  -6.64278343e-02]
[ -1.97782293e-02   5.37743159e-02   1.30147815e-01   6.94665089e-02 3.60611342e-02   2.93332096e-02  -2.09482070e-02  -1.59622617e-02 8.40079337e-02   3.19993123e-02  -6.57222047e-03   4.22753207e-02 2.79564634e-02  -1.02087915e-01  -1.78084150e-02   1.29341871e-01]
[ -1.28545789e-02   1.55807808e-01   2.44026214e-01   1.18442684e-01 1.58728436e-01   1.15969941e-01   5.12745306e-02   6.85168244e-03 2.19841033e-01   1.88735396e-01   6.35185614e-02  -2.13526823e-02 -4.82443683e-02  -4.43794727e-02  -8.62313583e-02  -8.33430514e-02]]

a2 = [[  9.74636301e-02   2.01010615e-01   7.43113551e-03  -4.61186431e-02 -8.96762833e-02  -1.56778321e-01  -3.58991772e-01  -3.23283195e-01 -3.01002383e-01  -2.89908767e-01  -3.39625865e-01  -9.10726041e-02 1.16189033e-01   1.29222900e-01   2.56119400e-01   3.94476622e-01]
[  3.14398885e-01   2.07932234e-01   1.91175230e-02  -1.00893632e-01 -1.06695570e-01  -2.28579432e-01  -2.23122582e-01  -2.36244485e-01 -3.64157081e-01  -1.62786186e-01  -1.71022639e-01   2.45698541e-02 5.39914221e-02   1.64396420e-01   1.74116760e-01   3.78755510e-01]
[  2.85614312e-01   1.54606074e-01   4.27661613e-02  -4.69433051e-03 -6.15612157e-02  -1.87002569e-01  -2.51757175e-01  -2.73306757e-01 -2.39515141e-01  -2.21094012e-01  -1.75150275e-01  -9.38382298e-02 -6.67194277e-02   1.36397660e-01   1.85163334e-01   3.12553436e-01]
[  3.70272040e-01   1.12817220e-01   9.46906880e-02   1.19091868e-01 -1.58196330e-01  -1.84310913e-01  -3.32145020e-02  -1.55986369e-01 -1.47144839e-01  -1.17939055e-01  -6.76737353e-02  -5.54236583e-02 -1.23841785e-01  -7.93853328e-02   1.72529668e-01   5.13947308e-01]
[  3.64375740e-01   2.79796481e-01   1.27105355e-01   1.03279658e-01 -4.52681929e-02  -1.62173122e-01  -1.59827784e-01  -1.04353644e-01 -2.81940907e-01  -1.36887468e-03  -9.14914235e-02  -1.94796756e-01 -2.46506538e-02   1.16803333e-01   1.46127954e-01   4.00584906e-01]
[  4.60514098e-01   3.65214676e-01   1.90498039e-01   1.32351935e-01 -7.31870085e-02  -1.02131806e-01  -1.11970812e-01  -3.12709883e-02 -1.07095115e-01  -2.14968994e-01  -1.56066060e-01  -1.46552026e-01 -5.91749698e-02   8.26233625e-02   1.26728997e-01   3.43497723e-01]
[  4.41043288e-01   3.74199718e-01   2.03823686e-01   8.10278133e-02 -8.43048617e-02  -1.44754052e-01  -6.56622499e-02  -7.01406449e-02 1.02264568e-01  -2.08917409e-01  -1.31821707e-01  -1.34271579e-02 -2.76757702e-02   2.54250336e-02   2.43372157e-01   4.05430079e-01]
[  5.79368234e-01   3.49637568e-01   1.96685001e-01   8.03990439e-02 -1.87557619e-02  -2.70407330e-02  -1.93388779e-02  -1.60882831e-01 -1.57379061e-01  -1.21510169e-02  -5.22483289e-02  -1.27658740e-01 1.72333065e-02   1.48606777e-01   2.62784362e-01   3.40863347e-01]
[  6.13048494e-01   4.50729579e-01   1.36692643e-01   9.54763070e-02 1.56890601e-02  -5.48111610e-02  -1.21558465e-01   3.72246504e-02 3.12042572e-02  -3.02998591e-02  -1.18048579e-01  -1.51406392e-01 -1.96413398e-01   1.84229959e-03   2.60147065e-01   4.15428162e-01]
[  5.65348387e-01   4.09876704e-01   5.54874055e-02  -8.48967116e-04 -1.55710122e-02  -4.20359597e-02  -6.93638250e-02  -3.89215536e-02 -4.06357460e-02  -2.54381765e-02  -3.36190909e-02  -1.35290157e-02 -2.86810994e-02   5.31015843e-02   2.47313216e-01   5.17956257e-01]
[  5.81280887e-01   2.52681613e-01   8.63828138e-02  -6.32688403e-03 -4.35147099e-02  -1.01288162e-01  -3.98233533e-04  -3.55666094e-02 -1.55992717e-01  -8.04770663e-02  -2.34390087e-02  -7.95007776e-03 7.06490874e-02  -3.52832489e-02   2.69327223e-01   5.54556668e-01]
[  5.49805343e-01   2.29206264e-01  -3.93473245e-02  -1.38435856e-01 -2.10682213e-01  -1.31936707e-02  -1.21749230e-01  -2.67557930e-02 1.91456941e-03  -7.94122592e-02  -9.83847976e-02  -8.55647847e-02 3.90199237e-02  -4.83022742e-02   2.27031469e-01   5.07959306e-01]
[  4.90373164e-01   1.68750018e-01  -4.97963629e-04  -6.89677522e-02 -7.01400191e-02  -2.04434887e-01  -2.29775608e-01  -2.07346473e-02 -4.67260890e-02  -4.86849174e-02  -2.27400646e-01  -8.60897526e-02 -1.26551405e-01  -1.05144978e-01   2.24973723e-01   3.36104244e-01]
[  5.21232724e-01   1.85595527e-01   8.32049772e-02  -1.06243037e-01 -1.67540833e-01  -3.02422702e-01  -2.35530853e-01  -3.34372632e-02 -2.08009005e-01  -3.26688647e-01  -1.47502571e-01  -4.08367105e-02 -2.42226720e-01   6.04090244e-02  -3.29213664e-02   3.40485126e-01]
[  3.92686218e-01  -2.91273668e-02  -1.06862068e-01  -1.84268907e-01 -3.34493488e-01  -2.13963479e-01  -2.77727485e-01  -4.14714277e-01 -2.93548405e-01  -3.81995291e-01  -3.73133987e-01  -3.29654962e-01 -1.70059025e-01  -2.41366118e-01  -5.16050905e-02   2.16656804e-01]
[  2.01343283e-01  -9.19135362e-02  -4.62687373e-01  -4.82884914e-01 -5.32177627e-01  -5.10814488e-01  -4.93066728e-01  -4.99803036e-01 -5.66210389e-01  -5.95984876e-01  -4.56946164e-01  -5.25595069e-01 -6.21695876e-01  -4.76627350e-01  -3.29909176e-01  -7.11584538e-02]]

a3 = [[ -1.59685984e-01   7.66812116e-02   2.18677223e-01   2.04749584e-01 1.15638457e-01   1.29265189e-01   9.33864564e-02   1.64374188e-02 -8.13123509e-02  -1.88600212e-01  -1.87766016e-01  -2.26821825e-01 -3.39929879e-01  -3.27691644e-01  -1.40922725e-01   2.12285179e-03]
[ -2.09538028e-01   4.67450283e-02   1.21260658e-01   4.58410084e-02 1.34724304e-01   2.13512659e-01   1.65916160e-01   1.08736545e-01 9.03261825e-03   4.13938574e-02  -7.77833462e-02  -1.19473301e-01 -9.17440578e-02  -5.25382757e-02   7.42370868e-03   2.07502052e-01]
[ -3.08622211e-01  -1.34023502e-01   1.18100740e-01   9.16417837e-02 1.48356467e-01   1.80561632e-01   1.66177705e-01   9.20097977e-02 1.70143902e-01   7.48848990e-02   3.82061675e-02   1.16191566e-01 2.59290286e-03   6.44681230e-02   1.15698822e-01   2.56179005e-01]
[ -1.60247862e-01  -8.27294737e-02   7.91099146e-02   8.28465968e-02 1.90133378e-01   1.84779927e-01   4.75159995e-02   3.97742316e-02 2.03963935e-01   6.41620979e-02   9.85321775e-02   1.23364016e-01 3.51383314e-02  -2.25651469e-02   1.27761319e-01   2.92551130e-01]
[ -2.79113442e-01  -1.11751638e-01   4.49456982e-02   1.52902648e-01 2.05273777e-01   2.53994875e-02   1.36173517e-02   5.46489395e-02 1.80458903e-01   7.04391897e-02   1.10362910e-01   2.65715241e-01 1.09689698e-01   8.78142789e-02   1.21630616e-01   2.35214815e-01]
[ -2.56897956e-01   3.92344259e-02   1.15403362e-01   2.06639320e-01 1.80306807e-01   1.70284435e-01   1.74250100e-02   6.16100281e-02 6.76652044e-02   3.09199039e-02   6.24901876e-02   2.92434748e-02 1.37340222e-02   8.37060157e-03   8.45975205e-02   1.21320277e-01]
[ -1.96537375e-01   1.63767189e-02   1.53636903e-01   8.13979357e-02 2.82507427e-02   8.54146108e-02   3.94085087e-02   2.70622075e-02 1.13428093e-01  -8.43740627e-02  -3.05079650e-02  -9.55983028e-02 -7.47310743e-02   3.60558443e-02  -1.60377443e-01   2.89663970e-01]
[ -1.48530364e-01   1.58588275e-01   2.36999944e-01   6.40012920e-02 9.61046591e-02  -3.98585498e-02   8.35581422e-02  -4.97215241e-02 9.70958248e-02   1.00563020e-02   7.51182716e-03  -8.41863547e-03 -7.02616572e-03  -7.48728812e-02  -3.43564600e-02   1.13458402e-01]
[ -6.19127601e-02  -5.56695983e-02   1.17797926e-01  -3.08266059e-02 -9.23661143e-03   3.44166905e-02   6.93476647e-02   8.64187554e-02 3.37921605e-02   5.21041453e-02  -3.07871844e-03  -5.45073934e-02 -4.24542092e-02  -7.57074915e-03  -1.19039878e-01  -1.70436017e-02]
[ -1.44702718e-01  -1.29091650e-01  -6.84683397e-02  -8.14027060e-03 -6.41151890e-02  -1.09684005e-01   7.23989457e-02   7.99511448e-02 -1.20194405e-01  -5.56357130e-02  -1.17741048e-01  -1.78715214e-02 -7.81486835e-03  -8.84739831e-02  -7.29152411e-02  -3.91547978e-02]
[ -1.60970956e-01  -1.64130166e-01  -1.70110259e-02  -1.46299854e-01 -6.85203522e-02  -4.10855450e-02  -1.04962267e-01  -5.84971309e-02 2.58925650e-02   6.36462569e-02  -3.43781188e-02   7.15957284e-02 -7.44170509e-03  -1.51304990e-01  -1.62446469e-01  -9.86663029e-02]
[ -1.65416092e-01  -9.43006426e-02  -3.94895300e-02  -2.70783026e-02 -6.94499314e-02   1.09046377e-01  -4.24616458e-03  -3.59710902e-02 9.74407047e-02  -2.61974856e-02   1.38393849e-01   8.95431340e-02 4.94149141e-02  -3.37474719e-02  -6.08028658e-02  -1.15947112e-01]
[ -1.97503760e-01  -2.66596731e-02   9.29236487e-02   8.64122286e-02 -2.49419194e-02  -1.02632381e-01   4.47880365e-02   1.09368332e-01 -2.22424548e-02  -3.13433371e-02  -1.25281028e-02  -1.38179259e-02 2.85965744e-02   4.25367728e-02  -2.70857592e-03   9.76340920e-02]
[ -2.05378100e-01  -2.87550911e-02   7.93268066e-03   8.54753926e-02 1.56426001e-02   3.30286622e-02  -1.43953450e-02   3.00071761e-03 5.35071492e-02  -2.76934244e-02  -4.16457057e-02  -3.50278094e-02 -3.30402702e-02  -1.29184695e-02  -7.35857990e-03   1.83906835e-02]
[ -1.04531348e-01   1.52761415e-01  -3.22021631e-04   6.52868822e-02 5.38259484e-02  -6.92617102e-03   9.75305140e-02  -1.50046928e-03 2.57256590e-02  -1.60861854e-02  -6.91218078e-02  -2.12220494e-02 1.44860223e-02   5.56387529e-02   1.37001341e-02  -1.31591111e-01]
[  1.32303476e-01   2.51765311e-01   1.80910662e-01   2.16239065e-01 1.15056500e-01  -1.38072092e-02   7.85849690e-02  -2.20315102e-02 2.56852582e-02  -2.58022286e-02  -8.82899687e-02  -1.10908195e-01 -5.69102392e-02  -1.27052203e-01  -4.66390997e-02   3.69068757e-02]]

a4 = [[ -7.77854681e-01  -6.51746511e-01  -7.63718486e-01  -6.96639478e-01 -4.39697355e-01  -4.10824656e-01  -2.91356981e-01  -3.55485588e-01 -3.04147124e-01  -3.41173708e-01  -3.05401295e-01  -5.15005171e-01 -6.64689779e-01  -9.38779175e-01  -1.09077322e+00  -1.24125040e+00]
[ -5.72761416e-01  -5.49430788e-01  -4.41381216e-01  -2.72645354e-01 -2.14100838e-01  -1.13817766e-01  -9.69304238e-03   9.53620300e-02 -4.73530889e-02   3.76571752e-02  -4.02487442e-02  -2.40821362e-01 -4.11516398e-01  -5.65255821e-01  -7.38481998e-01  -8.86783600e-01]
[ -3.25413346e-01  -3.66807729e-01  -1.76221609e-01  -3.82526331e-02 -8.94661469e-04   1.57390952e-01   2.51894414e-01   2.38862514e-01 3.33977968e-01   2.94409931e-01   1.23845749e-01   4.75948770e-03 -1.00858919e-01  -3.64539891e-01  -5.26445568e-01  -7.76812077e-01]
[ -2.53691465e-01  -1.00416772e-01   4.10139840e-03   6.20687418e-02 1.39357701e-01   2.26540625e-01   3.04655403e-01   3.90513182e-01 3.85806561e-01   3.84572595e-01   2.22429574e-01   1.53604537e-01 2.72915903e-02  -1.18429571e-01  -4.15850013e-01  -6.34588540e-01]
[  1.34075522e-01   1.08585186e-01   1.10024713e-01   1.42687306e-01 2.33785972e-01   3.99383843e-01   4.09327120e-01   5.09196222e-01 3.20271522e-01   4.29096788e-01   3.15934360e-01   2.50453025e-01 5.18842265e-02  -1.09609745e-01  -2.47089729e-01  -5.27494669e-01]
[  1.66732550e-01   1.37674943e-01   2.52669007e-01   1.78570002e-01 3.28210801e-01   4.19744700e-01   4.00088429e-01   3.79633754e-01 3.46348971e-01   4.45801079e-01   3.71732891e-01   2.29888991e-01 2.41148442e-01   1.30404502e-01  -9.17612575e-03  -2.56035715e-01]
[  2.76740462e-01   4.30806309e-01   3.57730299e-01   3.70360285e-01 3.70242745e-01   4.71175462e-01   3.30456734e-01   3.58075529e-01 4.31018144e-01   3.86921883e-01   4.03218508e-01   4.49031502e-01 3.60654026e-01   2.61294067e-01   1.09524459e-01  -1.66450962e-01]
[  3.64001334e-01   2.94359058e-01   3.03511888e-01   3.28362554e-01 3.61932009e-01   4.51816291e-01   3.59109938e-01   3.69053990e-01 4.62464452e-01   4.32658136e-01   3.80282074e-01   3.88813615e-01 4.15517777e-01   3.61810744e-01   2.66524553e-01  -1.01142816e-01]
[  3.56374353e-01   3.63727301e-01   4.10629481e-01   4.62285906e-01 3.96668971e-01   3.98576558e-01   3.61877322e-01   3.56085688e-01 3.71568739e-01   3.23625475e-01   3.82428765e-01   3.50197256e-01 2.71274000e-01   3.55094790e-01   2.38575414e-01   2.82808561e-02]
[  3.66004467e-01   3.93108875e-01   4.75489676e-01   4.77104574e-01 5.40000141e-01   3.54794919e-01   4.02255863e-01   3.74815226e-01 4.47854728e-01   3.68186444e-01   3.97546470e-01   4.29415941e-01 4.24913615e-01   2.73305953e-01   2.17152923e-01   1.20402627e-01]
[  1.22491643e-01   2.45330244e-01   3.23516279e-01   4.57003623e-01 5.14700294e-01   4.13531691e-01   4.55867589e-01   3.62991899e-01 2.19311312e-01   4.63853747e-01   2.96958268e-01   4.13429350e-01 2.43224353e-01   3.62389743e-01   2.78904349e-01  -7.77898822e-03]
[ -1.40269538e-02   1.41887769e-01   1.71383381e-01   3.52128685e-01 3.56834054e-01   2.71904618e-01   3.94226611e-01   3.64274830e-01 2.79491961e-01   2.20023066e-01   3.40323895e-01   2.97386259e-01 2.35776320e-01   2.25851044e-01   1.70030907e-01   5.79393692e-02]
[ -2.52050638e-01  -9.24918130e-02   6.16452470e-03   1.43926278e-01 1.27548143e-01   2.21467808e-01   1.87539458e-01   2.03823745e-01 2.55475044e-01   2.82405674e-01   2.18823776e-01   2.04027429e-01 1.71329781e-01   1.81951419e-01   1.18126199e-01  -2.13744342e-02]
[ -3.55330110e-01  -3.43420208e-01  -2.97547817e-01  -1.20681271e-01 -6.72377273e-02   1.42815746e-02   3.94027270e-02   4.50753011e-02 1.03676990e-01   1.69547871e-01   1.90679505e-01   1.59233302e-01 1.51609242e-01   4.30548526e-02  -1.91754438e-02  -2.66939670e-01]
[ -8.45570207e-01  -7.12969899e-01  -6.00930393e-01  -4.48154777e-01 -4.17161345e-01  -2.71004140e-01  -3.11824441e-01  -1.89770505e-01 -2.68877774e-01  -1.11806199e-01  -1.12429172e-01  -7.43342787e-02 -1.74519539e-01  -1.55980632e-01  -2.48291060e-01  -4.52089369e-01]
[ -1.24907088e+00  -1.17170346e+00  -1.06593633e+00  -8.36332262e-01 -7.76704252e-01  -7.56189048e-01  -6.99212909e-01  -5.67548394e-01 -5.36824822e-01  -5.55651426e-01  -6.58088505e-01  -5.39200187e-01 -6.15956485e-01  -6.38743460e-01  -7.08686411e-01  -8.05171013e-01]]

a5 = [[  1.71718583e-01   4.38313633e-02  -1.13537319e-01  -1.72780439e-01 -2.17186734e-01  -2.32273892e-01  -3.94221336e-01  -3.90962124e-01 -3.68173480e-01  -5.64326227e-01  -4.59808528e-01  -5.23009300e-01 -4.88233030e-01  -6.03158414e-01  -5.64203203e-01  -5.27124465e-01]
[  7.05711097e-02   5.77832526e-03  -8.97322893e-02  -2.04732761e-01 -1.53684109e-01  -1.58260018e-01  -2.98417240e-01  -3.34751695e-01 -4.93007720e-01  -4.98088092e-01  -5.52279592e-01  -4.77091849e-01 -5.67377567e-01  -5.40711224e-01  -5.41796625e-01  -5.20709038e-01]
[  2.93753088e-01   2.06103250e-01   7.18829706e-02  -2.72089411e-02 -9.03508626e-03  -1.54565528e-01  -1.60930693e-01  -2.01163813e-01 -3.33829939e-01  -4.47621495e-01  -3.31012607e-01  -4.34220165e-01 -4.57973033e-01  -5.17511547e-01  -5.17172635e-01  -5.78613997e-01]
[  2.11838186e-01   2.14981228e-01   9.41483155e-02   1.05594657e-01 -6.72589540e-02   1.20060947e-02  -4.35772315e-02  -7.69800916e-02 -2.69178480e-01  -2.03950047e-01  -2.77363420e-01  -3.15490454e-01 -4.23312694e-01  -4.20178741e-01  -6.51848018e-01  -6.01821721e-01]
[  2.42648467e-01   1.08629361e-01   1.98291659e-01   1.20957524e-01 8.00872520e-02   3.77671756e-02  -1.33309159e-02   2.45546270e-02 -1.12071790e-01  -1.71148062e-01  -1.53506175e-01  -2.07490876e-01 -5.45079947e-01  -3.91894877e-01  -6.00330472e-01  -5.75964034e-01]
[  3.56620073e-01   3.87025207e-01   2.20268130e-01   1.96223006e-01 1.63170457e-01   4.29884382e-02  -3.16286422e-02   2.29508936e-01 -5.41573353e-02  -4.15976793e-02  -2.85865039e-01  -1.16597787e-01 -2.49627426e-01  -4.49296385e-01  -4.74700332e-01  -5.87965071e-01]
[  4.57938075e-01   2.39417538e-01   2.61032939e-01   2.55057812e-01 6.37083426e-02   1.92989215e-01   1.18032984e-01   7.10625201e-02 1.32903093e-02  -1.13847993e-01  -1.52285784e-01  -2.86370099e-01 -2.79811949e-01  -3.88047934e-01  -3.35679173e-01  -4.09501761e-01]
[  3.54893535e-01   2.80291915e-01   2.19542176e-01   3.38083297e-01 2.82445312e-01   8.88745934e-02   1.43435359e-01   8.68348777e-02 -2.17522662e-02   3.30877043e-02  -3.41014042e-02  -1.81308955e-01 -1.62368700e-01  -3.59820664e-01  -3.81899536e-01  -4.85522777e-01]
[  5.21106660e-01   2.53642052e-01   3.33458781e-01   3.49198222e-01 2.66320586e-01   2.86964506e-01   1.33856386e-01   7.16939569e-02 1.61784172e-01   6.15424886e-02  -1.04479112e-01  -1.45733749e-04 -1.30872697e-01  -2.20711514e-01  -3.09810102e-01  -4.19961572e-01]
[  4.83065546e-01   3.61738235e-01   3.77146035e-01   2.18794674e-01 2.25518554e-01   2.22526371e-01   7.88283125e-02   2.46164203e-01 6.83233142e-02  -2.76704077e-02   6.46950155e-02  -2.79392339e-02 -9.15970579e-02  -4.85179387e-02  -1.91673085e-01  -3.51103425e-01]
[  5.90414047e-01   4.38599139e-01   2.57287621e-01   2.72662789e-01 1.55539542e-01   1.72858089e-01   2.27122679e-01   2.81936824e-01 2.32195362e-01  -4.73924465e-02   8.25313926e-02   5.50320074e-02 1.35402799e-01  -3.11158836e-01  -2.32783884e-01  -3.23094934e-01]
[  5.68669319e-01   4.44021523e-01   3.45477313e-01   1.84165522e-01 2.63153940e-01   2.97360301e-01   1.77327126e-01   2.16062263e-01 3.89759809e-01   1.61907464e-01   1.19119011e-01   1.94323510e-01 3.90788950e-02  -1.59915179e-01  -1.64891914e-01  -3.85919690e-01]
[  5.27206242e-01   4.96726811e-01   5.29418945e-01   3.21594387e-01 3.73960137e-01   3.18132609e-01   3.36143047e-01   2.81256169e-01 2.34908238e-01   1.69118926e-01   1.82511538e-01   1.43010676e-01 1.13484330e-01  -3.70652564e-02  -1.58850700e-01  -3.24656904e-01]
[  7.31586814e-01   4.59265828e-01   4.81344938e-01   5.30592561e-01 4.70705956e-01   3.31883073e-01   3.28403085e-01   3.53072613e-01 2.10142776e-01   2.44795635e-01   2.03807220e-01   1.48874253e-01 9.67315435e-02  -1.45709217e-01  -1.10921815e-01  -3.57386678e-01]
[  5.73712707e-01   4.92869645e-01   5.02637565e-01   4.84987825e-01 3.35506052e-01   4.71592128e-01   3.92043501e-01   3.20714533e-01 2.41814867e-01   2.15589494e-01   1.46790951e-01   2.15129301e-01 1.89928308e-01   4.26072367e-02   1.01572193e-01  -2.57690281e-01]
[  7.46707559e-01   5.00988483e-01   4.27399606e-01   5.40087581e-01 4.93755072e-01   4.77226168e-01   4.32585537e-01   5.10071993e-01 4.05071944e-01   3.28034788e-01   1.94813654e-01   2.10659072e-01 1.59072921e-01  -6.65004700e-02  -3.87807470e-03   3.95042114e-02]]

a6 = [[ 1.44833422  1.31826639  1.17684937  1.07596397  0.97713262  0.88395 0.7281636   0.62627184  0.47528824  0.33364064  0.1310157  -0.00440143 -0.16961572 -0.36346027 -0.50458336 -0.85124391]
[ 1.48455369  1.33193409  1.234887    1.09616041  1.01100183  0.90445745 0.74044633  0.51356053  0.42233518  0.17876726  0.07226998 -0.14699867 -0.30135021 -0.52505076 -0.75536335 -1.01809454]
[ 1.59007931  1.39019394  1.22708368  1.09603679  0.98231852  0.81889737 0.68226022  0.49118987  0.27860859  0.12225956 -0.10226449 -0.26353168 -0.45836076 -0.69542086 -0.88503557 -1.13961577]
[ 1.58758879  1.4039036   1.24422252  1.06653202  1.0020628   0.75502211 0.56800997  0.33507708  0.17133276 -0.04344074 -0.21399154 -0.40473929 -0.55529869 -0.79824591 -0.92274982 -1.25818336]
[ 1.6884352   1.41453421  1.23912108  1.07656527  0.8626942   0.69747907 0.47091734  0.22066602  0.08003983 -0.11929548 -0.3071399  -0.47359136 -0.63952929 -0.86260974 -1.04581916 -1.38491929]
[ 1.70916927  1.354182    1.20400262  1.03259969  0.8060506   0.61727566 0.41410586  0.14670813  0.00960795 -0.19354752 -0.33445683 -0.57011932 -0.7539553  -0.94070154 -1.17416823 -1.47840798]
[ 1.70062673  1.37170219  1.12514079  0.93014759  0.72632426  0.48687008 0.28997716  0.11609097 -0.06081441 -0.22885805 -0.4054839  -0.58864617 -0.78766769 -1.04262114 -1.27078843 -1.61341822]
[ 1.68431318  1.3460511   1.12095523  0.83583325  0.61485189  0.42122355 0.22985372  0.06789411 -0.10610531 -0.30171436 -0.45106727 -0.64939237 -0.86114049 -1.03835881 -1.32276475 -1.648283  ]
[ 1.63170958  1.30307519  1.04445684  0.74509233  0.53242797  0.32685494 0.18107578  0.00960824 -0.17880937 -0.32770956 -0.4825938  -0.71780205 -0.90282398 -1.14381886 -1.4049474  -1.70863271]
[ 1.59036946  1.21798921  0.94311005  0.71915811  0.49440286  0.306036 0.13717768 -0.05566669 -0.20442069 -0.35643768 -0.55169117 -0.73168111 -0.94689888 -1.19668198 -1.48917294 -1.83057642]
[ 1.56784141  1.13439667  0.92055953  0.6320349   0.45956561  0.2563782 0.06826828 -0.09176918 -0.255806   -0.39475974 -0.59609246 -0.79225951 -1.0068047  -1.22087383 -1.51496208 -1.89351439]
[ 1.54037452  1.1215874   0.88092029  0.6437515   0.4047434   0.19485563 0.0425983  -0.1360808  -0.32756084 -0.45129707 -0.63177806 -0.85116738 -1.0211066  -1.2668004  -1.54816401 -1.98394561]
[ 1.47141767  1.07472658  0.78469151  0.56163776  0.33512455  0.16843583 -0.00575661 -0.17155918 -0.32944441 -0.49104258 -0.6873315  -0.86897177 -1.08386219 -1.3240521  -1.60855699 -2.0333519 ]
[ 1.34933758  1.02964664  0.73131651  0.500714    0.3012791   0.14166097 -0.03660668 -0.21822667 -0.36184201 -0.53412259 -0.71701366 -0.90161359 -1.12898779 -1.30913806 -1.68467033 -2.03344297]
[ 1.35603535  1.04197443  0.70820433  0.4738096   0.29743794  0.07439648 -0.09100375 -0.23109712 -0.38685045 -0.55398935 -0.72159511 -0.95476419 -1.17492747 -1.40073311 -1.73293018 -2.08676982]
[ 1.35173273  0.96594316  0.68209714  0.44775173  0.24119873  0.05000842 -0.11199891 -0.28670758 -0.43953755 -0.59629333 -0.77383399 -0.97428983 -1.1975441  -1.42158186 -1.73825026 -2.19901228]]

a7 = [[ 0.96756756  1.12539411  1.19491065  1.33186722  1.4852525   1.58610356 1.65019405  1.76551557  1.85093701  1.79509509  1.8711729   1.86569977 1.81177604  1.74996912  1.77612329  1.86528289]
[ 0.60636336  0.73964775  0.8789897   0.9969613   1.14999843  1.25025773 1.3040036   1.42490852  1.43056047  1.49583709  1.50019109  1.5201906 1.4742738   1.50127339  1.54301989  1.52120078]
[ 0.44396973  0.59058213  0.69214386  0.78756994  0.90295291  0.97364515 1.09277058  1.1362288   1.21508193  1.2513485   1.2808857   1.29312861 1.29457963  1.28313792  1.2762897   1.24907887]
[ 0.19577786  0.37324399  0.49373922  0.60053182  0.65810966  0.75707686 0.85859615  0.93831199  0.96073192  1.03021145  1.0772258   1.10829413 1.0714649   1.1291368   1.0100764   1.05913842]
[ 0.05726461  0.1773576   0.33087364  0.41520715  0.48043922  0.58262384 0.63774526  0.7173537   0.73920715  0.79991657  0.85478318  0.87809968 0.84833157  0.89702201  0.84429163  0.87245029]
[-0.06761515  0.06783642  0.15407442  0.25558144  0.31828281  0.38502586 0.4392707   0.53555161  0.54405737  0.6108675   0.60683858  0.7040602 0.71430349  0.71162277  0.71802354  0.72019851]
[-0.20492245 -0.1246741  -0.01457289  0.0956288   0.13022788  0.22854429 0.26288664  0.31352842  0.35441625  0.39115033  0.43953952  0.47410747 0.51200318  0.55350089  0.58004022  0.58875507]
[-0.40301937 -0.27845925 -0.18078776 -0.07204785 -0.0054386   0.02616205 0.08910236  0.13461789  0.16275622  0.22691183  0.26269919  0.3024869 0.34860775  0.36768797  0.37962589  0.38882989]
[-0.53996414 -0.43514779 -0.32289553 -0.2528798  -0.18898048 -0.12463336 -0.08909968 -0.05155415  0.00493376  0.04117997  0.07035637  0.13377517 0.1740644   0.20353037  0.21661668  0.23387228]
[-0.74427253 -0.60030752 -0.52450109 -0.46548563 -0.38167989 -0.31171194 -0.28398234 -0.20934102 -0.19000715 -0.14957073 -0.10271808 -0.06114569 -0.00958836  0.0325929   0.06086069  0.05463597]
[-0.87460524 -0.82955569 -0.73399991 -0.6722852  -0.62508065 -0.53066111 -0.47352374 -0.39615548 -0.33502507 -0.36864367 -0.28744134 -0.25208798 -0.17706673 -0.19185372 -0.14515865 -0.1349268 ]
[-1.06531107 -1.02998781 -0.93196291 -0.94552869 -0.82363027 -0.76098633 -0.7028169  -0.64982235 -0.56135827 -0.54170173 -0.50768107 -0.45772296 -0.40264231 -0.38196877 -0.35983011 -0.33157718]
[-1.21536791 -1.15417683 -1.11855555 -1.09751201 -1.03191519 -0.98347741 -0.90133178 -0.88821113 -0.83316725 -0.81603193 -0.73687124 -0.69560653 -0.62592703 -0.59632212 -0.60697037 -0.56329769]
[-1.31750035 -1.29270244 -1.28856218 -1.23514616 -1.19369447 -1.16958511 -1.1496985  -1.10007191 -1.07764399 -1.03687501 -1.02304053 -0.99750394 -0.91048485 -0.95058799 -0.81492686 -0.82698721]
[-1.43921959 -1.42245328 -1.40497041 -1.39765251 -1.40831399 -1.34935987 -1.31705976 -1.31111789 -1.28048015 -1.26352298 -1.23770034 -1.22175336 -1.175843   -1.09676516 -1.08503461 -1.09732056]
[-1.68861187 -1.63208532 -1.60985804 -1.64033508 -1.60405529 -1.62738812 -1.62186372 -1.59412873 -1.59582484 -1.55470502 -1.56396365 -1.51807225 -1.48453546 -1.47423577 -1.41351891 -1.38762319]]

a8 = [[  8.21121410e-03   8.78811069e-03   8.50054342e-03   8.57029110e-03 8.60063545e-03   6.00682711e-03   3.54010006e-03   2.66098022e-03 2.42701033e-03   8.05268355e-04   1.64593640e-03  -1.79103372e-04 -2.29213358e-04  -3.92422033e-03  -6.12835540e-03  -1.21665662e-02]
[  5.25293639e-03   7.75402226e-03   7.64651876e-03   6.73362752e-03 5.94080985e-03   2.75726896e-03   2.02173577e-03   2.78663822e-03 6.56753196e-04   9.35196469e-04  -6.10547140e-04   1.12242112e-03 -1.16514508e-03  -1.55886065e-03  -3.33238905e-03  -8.63018539e-03]
[  6.93785306e-03   8.30630492e-03   8.49111192e-03   5.20563032e-03 5.60425408e-03   4.26074071e-03   3.68560199e-03   2.32551643e-03 2.96058133e-03  -1.61717893e-04   3.46131134e-03   8.18481494e-04 7.63696909e-04  -3.00784595e-03  -4.61426331e-03  -1.05024343e-02]
[  5.15692215e-03   5.60628995e-03   4.73183859e-03   6.70700707e-03 4.41956194e-03   3.41655873e-03   3.14557203e-03   1.51815033e-03 1.62101677e-03   1.18836830e-03   2.10655876e-03   1.71729960e-04 -7.35658105e-04  -3.18989274e-03  -6.77575171e-03  -1.21239172e-02]
[ -6.65642088e-04   2.41685496e-03   5.29432576e-03   4.01211390e-03 2.67828931e-03   3.44804313e-04   5.67510840e-04   8.11211299e-04 2.89074698e-04  -6.56202552e-04   1.67146762e-04   3.93376940e-05 -3.47012328e-03  -3.04584578e-03  -6.64027641e-03  -1.23184863e-02]
[ -1.15101342e-03   3.61196301e-03   2.35073897e-03   1.99731253e-03 -6.96428353e-04   1.01857062e-03  -6.07259281e-04  -7.57499773e-04 -1.43142336e-03  -2.48844363e-03  -2.43883883e-03  -3.26433731e-03 -3.94532830e-03  -6.03697356e-03  -6.10377034e-03  -1.04803024e-02]
[  1.78508507e-03   7.79713853e-04   2.34328836e-04  -6.68728841e-04 -2.10824888e-03  -5.40589797e-04  -1.32015417e-03  -2.86578550e-03 -3.25456308e-03  -4.39314405e-03  -5.97675424e-03  -6.50727237e-03 -5.83715877e-03  -3.72216292e-03  -6.78990316e-03  -8.87384266e-03]
[  8.36965803e-04   1.26469473e-03   1.00430381e-03  -3.22491484e-04 -4.39639291e-04  -3.97238601e-03  -4.30750987e-03  -5.22676995e-03 -6.12306083e-03  -6.36570808e-03  -6.85652159e-03  -7.18099670e-03 -5.77553036e-03  -6.90014102e-03  -4.98491246e-03  -7.35337473e-03]
[  2.66224798e-03   3.03617981e-05   3.09163559e-04  -1.10730331e-03 -2.80921161e-03  -3.43155535e-03  -5.55468304e-03  -7.05756294e-03 -7.53559172e-03  -7.46703614e-03  -7.12127564e-03  -7.81194819e-03 -8.67574196e-03  -6.67474698e-03  -5.84286079e-03  -6.41660811e-03]
[  2.26445511e-04   1.96033448e-04  -2.06442596e-03  -1.97629654e-03 -3.15794582e-03  -5.46745956e-03  -6.90771081e-03  -7.26950448e-03 -7.21081719e-03  -7.46189151e-03  -6.66324561e-03  -7.04930630e-03 -7.69723952e-03  -7.06590805e-03  -5.95858181e-03  -4.64327401e-03]
[  8.31871235e-04  -2.56814936e-04   6.95673050e-04  -1.03539450e-03 -4.62068571e-03  -5.31817600e-03  -7.67473970e-03  -5.97157562e-03 -6.74042571e-03  -5.86078828e-03  -6.69968594e-03  -6.51778281e-03 -6.06420590e-03  -6.71700854e-03  -6.89169951e-03  -7.79164210e-03]
[  2.31829617e-04   7.98652763e-04   3.98217147e-04  -1.67970161e-03 -1.71782461e-03  -3.90591775e-03  -5.11115976e-03  -6.95742853e-03 -5.53071126e-03  -6.02579489e-03  -4.75667510e-03  -5.06024528e-03 -5.74974855e-03  -6.36335742e-03  -3.83196748e-03  -3.48230987e-03]
[ -2.29777695e-04   1.34489685e-03   2.59708916e-03   1.65099127e-03 -6.65155676e-05  -2.98885163e-03  -3.58629413e-03  -3.59701761e-03 -5.00492798e-03  -5.10531384e-03  -5.05960826e-03  -3.35810822e-03 -4.21885448e-03  -2.76859221e-03  -1.33184227e-03  -2.35719304e-03]
[  3.19658453e-03   1.71139941e-03   2.33765296e-03   1.30933488e-03 1.73047674e-03  -7.95203610e-04  -2.48118350e-03  -2.43332074e-03 -4.62478353e-03  -4.71509015e-03  -3.65401246e-03  -2.52140709e-03 -3.06093181e-03  -1.01366022e-03  -8.92329786e-04   1.04400457e-03]
[  6.27673115e-04   1.06916775e-03   2.29871832e-03   2.00386019e-03 1.59986620e-03  -5.30587335e-04  -1.56194379e-03  -3.96699505e-03 -4.56192670e-03  -2.84456788e-03  -1.63515937e-03  -2.54585245e-03 -1.65084342e-03  -1.55415968e-03   9.75499686e-04   1.16484612e-03]
[  2.93046847e-04   2.28977320e-03   3.31484224e-03   1.28915184e-03 -4.84107091e-04  -3.61041259e-03  -3.25063756e-03  -5.26683358e-03 -5.77449193e-03  -5.55883488e-03  -3.50834336e-03  -3.39333015e-03 -3.44858225e-03  -2.45221448e-03  -1.00116571e-03  -3.42396816e-04]]

a9 = [[  5.46857336e-05  -3.92021000e-04   3.68451816e-03   4.86539677e-03 3.30974162e-03   2.25406419e-03   2.88735889e-03   1.29976985e-03 6.92896254e-04  -9.85012623e-04  -1.90510799e-03  -7.81911658e-04 -1.34772243e-04   6.94506045e-04   7.51674594e-03   1.45541970e-02]
[ -2.61615589e-03  -2.22722092e-03   1.52939043e-04   9.06981877e-04 6.90720219e-04   1.88808714e-03   1.86880655e-03   1.22341525e-03 1.89157377e-03   7.36677554e-04   4.81037432e-06  -1.73076952e-03 -1.91100186e-03   1.65978365e-03   5.61659597e-03   1.18803764e-02]
[ -7.43724639e-03  -5.27753448e-03  -2.26530945e-03  -1.70120155e-03 -1.41553418e-03  -2.74601713e-04   6.01877182e-05   1.83665415e-03 3.17775994e-03   1.06674666e-03  -7.05760496e-04   9.80762488e-05 -1.66535680e-03  -1.30915735e-03   1.40154664e-03   7.98434298e-03]
[ -7.75522739e-03  -7.35901995e-03  -4.43385495e-03  -4.02963674e-03 -2.56975298e-03   1.95128610e-04  -3.53507552e-04   1.42036553e-03 1.82327954e-03   1.98393493e-04   2.06173654e-03  -1.57143979e-04 -2.45517166e-03  -1.61032227e-03  -2.44757044e-03   4.97202296e-03]
[ -1.09227151e-02  -6.20401371e-03  -6.11777464e-03  -1.76683173e-03 -1.28325482e-03  -1.85381353e-03  -2.08303318e-05  -3.97177791e-04 3.52494349e-03   1.56045950e-03   2.64424854e-03   2.22654780e-03 1.40155200e-03   1.29397470e-03  -8.50745360e-04   4.67362627e-03]
[ -9.96951200e-03  -5.78834722e-03  -4.00464935e-03  -1.16409094e-03 -8.41751520e-04  -7.75217370e-04  -7.41686090e-04  -1.58739381e-03 1.72792608e-03   2.37845210e-03   3.45071591e-03   5.05617866e-03 4.84710792e-03   3.76023143e-03   1.65512576e-03   5.81125682e-03]
[ -9.76387225e-03  -5.21453749e-03  -3.95488180e-03  -2.89643812e-03 -1.19998981e-03  -2.73661618e-03  -2.17348593e-03   3.63460288e-07 1.74409454e-03   1.44669006e-03   4.05849004e-03   5.02905529e-03 5.87012246e-03   5.75323869e-03   5.40919835e-03   8.10275413e-03]
[ -7.04644900e-03  -3.27613251e-03  -5.46850380e-04  -3.52839148e-03 -2.75488570e-03  -2.62373639e-03  -1.78500859e-03  -1.56512170e-03 -4.45398677e-04   9.02894652e-04   3.12643289e-03   5.81173319e-03 7.18332501e-03   7.42207235e-03   7.32612563e-03   8.37259088e-03]
[ -5.43566840e-03  -3.81633453e-03  -1.16957712e-03  -3.86268646e-03 -2.51769787e-03  -2.62836739e-03  -1.53995422e-03  -7.93687359e-04 3.77078861e-04   3.85537371e-03   3.54914390e-03   5.70994942e-03 7.42864748e-03   7.23716849e-03   8.08375794e-03   8.76083970e-03]
[ -5.31851780e-03  -2.46609654e-03  -2.69783149e-03  -1.25199801e-03 -3.40405316e-03  -2.15910817e-03  -1.08858733e-03  -9.52680188e-04 2.38217413e-04   1.23968278e-03   2.05006870e-03   6.29066583e-03 5.85011020e-03   8.07094201e-03   8.31150543e-03   1.09020695e-02]
[ -4.28724522e-03  -2.86638550e-03  -2.08818493e-03  -4.20858478e-03 -4.10859147e-03  -2.93964962e-03  -2.91793025e-03   1.24053404e-04 1.45523297e-03   4.15233895e-03   4.37189220e-03   5.10142883e-03 8.07950180e-03   8.25874880e-03   7.68474536e-03   1.17439358e-02]
[ -4.03715484e-03  -4.11723787e-03  -2.85701989e-03  -4.95006796e-03 -4.57417546e-03  -3.80189507e-03  -2.26024422e-03  -7.89960788e-04 2.68241065e-03   2.38622166e-03   3.77011858e-03   7.64739979e-03 6.61156652e-03   7.40842009e-03   9.37279593e-03   1.54820429e-02]
[ -3.16258590e-03  -3.64275416e-03  -3.76162911e-03  -5.80181461e-03 -6.47856668e-03  -6.56822836e-03  -3.28622336e-05   1.73880125e-03 2.49311142e-03   1.88868726e-03   4.29082429e-03   5.70361456e-03 7.05160620e-03   9.96158458e-03   9.24059935e-03   1.66803822e-02]
[ -3.61278467e-03  -3.25687020e-03  -5.03561879e-03  -4.12032008e-03 -4.10999311e-03  -3.66664375e-03  -1.35616283e-03  -1.77244749e-03 2.01030285e-03   3.23160691e-03   3.14513105e-03   4.32839384e-03 6.63221348e-03   7.35464599e-03   1.09371096e-02   1.91603173e-02]
[  1.25105458e-03   2.01444887e-03  -2.15507066e-03  -3.16965627e-03 -3.24899191e-03  -3.35301762e-03   1.30376243e-03   2.17719330e-03 2.66587827e-03   3.77495005e-03   3.86346644e-03   4.83724847e-03 6.53237570e-03   7.87602365e-03   1.10868765e-02   1.72545686e-02]
[  8.29502940e-03   4.98365890e-03   2.66806083e-03   1.50422729e-03 8.08825716e-04  -8.72760778e-04   2.36807577e-03   2.12949328e-03 5.00037288e-03   4.37596720e-03   4.64488566e-03   5.58072422e-03 8.74512736e-03   9.02256928e-03   1.11015998e-02   1.97432879e-02]]

max0 = max(a0(:))
max1 = max(a1(:))
max2 = max(a2(:))
max3 = max(a3(:))
max4 = max(a4(:))
max5 = max(a5(:))
max6 = max(a6(:))
max7 = max(a7(:))
max8 = max(a8(:))
max9 = max(a9(:))
mx = max([max0 max1 max2 max3 max4 max5 max6 max7 max8 max9])

min0 = min(a0(:))
min1 = min(a1(:))
min2 = min(a2(:))
min3 = min(a3(:))
min4 = min(a4(:))
min5 = min(a5(:))
min6 = min(a6(:))
min7 = min(a7(:))
min8 = min(a8(:))
min9 = min(a9(:))
mn = min([min0 min1 min2 min3 min4 min5 min6 min7 min8 min9])

bottom = mn
top = mx

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
h0=contourf(a0);
shading interp;
caxis manual
caxis([bottom top]);
title('z_0');
xlabel('position x')
ylabel('position y')

subplot(1,10,2)
h1=contourf(a1);
shading interp;
caxis manual
caxis([bottom top]);
title('z_1');

subplot(1,10,3)
h2=contourf(a2);
shading interp;
caxis manual
caxis([bottom top]);
title('z_2');

subplot(1,10,4)
h3=contourf(a3);
shading interp;
caxis manual
caxis([bottom top]);
title('z_3');

subplot(1,10,5)
h4=contourf(a4);
shading interp;
caxis manual
caxis([bottom top]);
title('z_4');

subplot(1,10,6)
h5=contourf(a5);
shading interp;
caxis manual
caxis([bottom top]);
title('z_5');

subplot(1,10,7)
h6=contourf(a6);
shading interp;
caxis manual
caxis([bottom top]);
title('z_6');

subplot(1,10,8)
h7=contourf(a7);
shading interp;
caxis manual
caxis([bottom top]);
title('z_7');

subplot(1,10,9)
h8=contourf(a8);
shading interp;
caxis manual
caxis([bottom top]);
title('z_8');

subplot(1,10,10)
h9=contourf(a9);
shading interp;
caxis manual
caxis([bottom top]);
title('z_9');



==> figs/scripts/4-disentangled/GraphicsPosition_idx_4.m <==
% Complete
a0 = [[ -1.14917792e-02  -1.01704653e-02  -1.05527043e-02  -1.07844304e-02   -1.26699256e-02  -1.51050379e-02  -1.31300958e-02  -1.09430598e-02 -1.02921575e-02  -9.99026094e-03  -9.89540853e-03  -1.00781340e-02   -1.02524674e-02  -1.02533875e-02  -1.02004381e-02  -8.83255526e-03]
 [ -1.29882498e-02  -1.25034163e-02  -1.30018368e-02  -1.31121371e-02   -1.40734669e-02  -1.30153755e-02  -1.32512376e-02  -1.02700517e-02   -8.21321923e-03  -9.35970154e-03  -9.55341011e-03  -8.96571111e-03   -9.13853571e-03  -1.01310825e-02  -9.51343030e-03  -7.20054284e-03]
 [ -1.12026660e-02  -1.10638831e-02  -1.22435242e-02  -1.22954091e-02   -1.29089840e-02  -1.32790497e-02  -1.22425416e-02  -1.02353999e-02   -9.71615966e-03  -8.82636756e-03  -8.54784623e-03  -9.29364935e-03   -8.05524178e-03  -7.11602578e-03  -6.61962340e-03  -4.53549158e-03]
 [ -1.16735650e-02  -9.37467348e-03  -1.00038163e-02  -1.04801888e-02   -1.03265289e-02  -1.16121080e-02  -1.01769827e-02  -1.00853452e-02   -9.14621819e-03  -8.21567141e-03  -7.83240050e-03  -7.41771469e-03   -6.35535037e-03  -5.64639177e-03  -5.91272488e-03  -2.95977481e-03]
 [ -9.89137590e-03  -9.42635164e-03  -7.33101834e-03  -9.53375548e-03   -8.20546784e-03  -8.01652484e-03  -8.07269663e-03  -7.44621223e-03   -6.82732929e-03  -5.67094469e-03  -7.27089262e-03  -6.06992468e-03   -5.56417136e-03  -5.10671176e-03  -3.30227893e-03  -3.57343070e-03]
 [ -7.34320376e-03  -7.36755738e-03  -7.61593273e-03  -6.49976637e-03   -5.13884705e-03  -6.63781958e-03  -6.16599061e-03  -6.43958710e-03   -6.08888641e-03  -4.73841606e-03  -5.01948409e-03  -4.40881774e-03   -4.41073952e-03  -2.99003813e-03  -3.03908461e-03  -3.00695654e-03]
 [ -6.01067906e-03  -6.47438923e-03  -6.18981197e-03  -5.52625302e-03   -4.67869034e-03  -4.52472642e-03  -3.56123573e-03  -4.55958536e-03   -4.89631901e-03  -2.85732141e-03  -3.93102225e-03  -3.25415866e-03   -2.83829938e-03  -4.25109034e-03  -9.90711735e-04  -4.96812456e-04]
 [ -2.29485659e-03  -3.12777958e-03  -2.04406446e-03  -2.79201893e-03   -1.58242439e-03  -4.09372058e-03  -6.52617658e-04  -2.44572270e-03   -1.73978368e-03  -9.45131120e-04  -1.50912150e-03  -3.09596217e-04   -1.31977955e-03  -8.35180224e-04  -4.51365253e-04   1.06875994e-03]
 [  1.97034958e-03  -9.31056566e-04  -4.63583448e-04  -7.89784710e-04   -1.96175999e-03  -8.25971016e-04  -2.97861727e-04  -8.07755860e-04    4.88564314e-04  -7.83118303e-04  -1.60888740e-04   6.32274605e-04    2.64130463e-03   2.51615117e-03   1.82525429e-03   3.63287260e-03]
 [  4.89914091e-03   3.71832610e-03   2.89154798e-03   3.14049702e-03    1.02848629e-03   1.93568843e-03  -1.37953000e-04  -4.94402448e-05    6.78047887e-04   1.24983746e-03   1.98615738e-03   1.18442031e-03    3.00127873e-03   3.70369782e-03   4.88777366e-03   4.75746347e-03]
 [  7.90886488e-03   4.54534031e-03   3.09196045e-03   4.59744362e-03    3.24248220e-03   3.07268417e-03   1.58354198e-03   2.03106040e-03    5.42285037e-04   8.04276438e-04   3.09421029e-03   1.84279797e-03    2.97284476e-03   4.41508600e-03   6.18673023e-03   5.35837095e-03]
 [  1.12147471e-02   8.21282156e-03   6.17895927e-03   5.70368813e-03    4.92691668e-03   3.68472189e-03   3.81274824e-03   2.99934205e-03    2.19267677e-03   3.10157402e-03   3.40680452e-03   3.41343181e-03    4.59384173e-03   6.48424216e-03   5.81454905e-03   6.03896612e-03]
 [  1.25755379e-02   9.73308831e-03   9.24963690e-03   7.42412265e-03    5.52767701e-03   4.98035643e-03   4.90460731e-03   3.09748459e-03    4.58521582e-03   3.55790951e-03   4.90062218e-03   5.12794359e-03    6.30481821e-03   7.87612889e-03   6.58989837e-03   7.07297260e-03]
 [  1.48901707e-02   1.23569611e-02   1.03177112e-02   8.87364149e-03    8.72817077e-03   6.17874134e-03   6.14489941e-03   4.54705860e-03    4.43410035e-03   3.79690458e-03   6.36166567e-03   6.07033307e-03    6.69312524e-03   7.78068695e-03   6.63851015e-03   8.32216162e-03]
 [  1.86005700e-02   1.43810231e-02   1.38591062e-02   1.24229770e-02    9.56425536e-03   1.01375952e-02   7.50856567e-03   5.30001288e-03    4.87163942e-03   5.30968979e-03   7.08286185e-03   7.41460407e-03    8.01754743e-03   8.46017804e-03   7.98993092e-03   1.08075617e-02]
 [  1.60555523e-02   1.59004163e-02   1.55136241e-02   1.31311556e-02    1.15601802e-02   7.90778827e-03   5.72281796e-03   3.74634052e-03    4.16341843e-03   2.99146236e-03   3.97902401e-03   5.51244663e-03    6.73750835e-03   6.91608107e-03   8.28362908e-03   7.60706840e-03]]

a1 = [[ -8.10531154e-02  -1.28988087e-01  -3.21402103e-02  -5.99861145e-04    1.83961287e-01   2.15842322e-01   5.39365709e-01   4.34206009e-01    4.16815609e-01   2.86795169e-01   2.22759917e-01   3.05696372e-02  -2.86584795e-02  -9.76305827e-02  -3.61936271e-01  -6.67147338e-01]
 [ -1.37904868e-01  -2.15421338e-02   2.15722825e-02  -3.02021671e-02   -3.85410041e-02   1.21504746e-01   2.75215387e-01   3.22240353e-01    2.06683099e-01   3.13692689e-01   1.05782263e-01   9.54153091e-02    3.07953469e-02  -5.73700778e-02  -2.44040042e-01  -5.66154361e-01]
 [ -2.07967684e-01  -1.25407591e-01   5.07966243e-02   3.61763351e-02    1.19307369e-01   2.94272881e-02   1.80160716e-01   7.49073997e-02    3.57392393e-02   3.85896713e-02   8.40084702e-02   1.39817536e-01    7.56643340e-02  -1.78096280e-01  -1.82736129e-01  -4.14376587e-01]
 [ -1.45406708e-01  -1.65572077e-01  -1.86715409e-01   1.28979057e-01    9.41315591e-02   8.52364972e-02   1.88555181e-01   1.19549654e-01    1.06857128e-01   8.69246125e-02  -7.42926495e-03  -1.83227900e-02    1.87817607e-02   3.36447805e-02  -1.32521719e-01  -3.07299703e-01]
 [  1.19354846e-02  -7.76662007e-02  -1.34609446e-01   1.86577544e-01    1.02492310e-01   1.67800169e-02   3.50647159e-02   1.82342544e-01    1.48444012e-01  -3.39605436e-02   4.16684300e-02  -4.43117805e-02   -1.14084352e-02   1.06442708e-03  -1.09153755e-01  -2.34931767e-01]
 [ -2.97212172e-02   9.52570066e-02   1.17852449e-01  -1.21178357e-02    3.34182680e-02   4.49284203e-02   6.32440597e-02   1.05561063e-01    5.16026132e-02  -3.67847318e-03   6.83621466e-02  -8.72266740e-02    1.02523649e-02  -1.41843818e-02  -6.90762848e-02  -2.27001548e-01]
 [ -3.15543972e-02   8.40491280e-02   1.83234647e-01   1.21577129e-01    1.04941159e-01   5.79956956e-02   2.22748928e-02   1.40887529e-01    1.12417296e-01  -2.44352091e-02   6.45785108e-02   7.55762979e-02   -1.83448158e-02   1.35307461e-01  -5.54358028e-02  -2.33090132e-01]
 [  1.10654339e-01  -2.98009533e-02   5.59533462e-02   9.72398147e-02    1.11338489e-01   1.04956865e-01  -4.09883745e-02   3.58797610e-02   -3.18599641e-02  -5.95778823e-02   1.54803500e-01   7.62647614e-02    1.45298690e-01   1.00831017e-01  -1.55723616e-02  -2.18194097e-01]
 [ -9.84335393e-02  -9.08507779e-02  -2.05181390e-02   7.99030662e-02    3.85659970e-02   5.84249385e-02  -4.52994043e-03  -1.15764409e-01   -1.59898579e-01   7.06684887e-02   1.55426010e-01   4.03491333e-02   -3.79077792e-02   3.32521051e-02  -8.31508040e-02  -2.91652977e-01]
 [ -7.85727650e-02   3.05723865e-02  -4.39867750e-02   1.09364446e-02    5.57366572e-02   9.78111252e-02   8.00590590e-02   6.55639172e-03    1.42361904e-02   4.27367613e-02   4.51644287e-02   8.14676434e-02   -1.96704492e-02  -8.83318391e-03  -1.69051558e-01  -3.67881566e-01]
 [ -2.15444058e-01  -7.95251057e-02   5.65188751e-02   2.62223855e-02    1.30520016e-01  -1.85361542e-02   6.94136843e-02  -8.30126405e-02    4.94299009e-02   5.18963337e-02   6.16655275e-02   1.44339874e-01   1.93181261e-02   7.81811103e-02  -1.10233098e-01  -4.11590487e-01]
 [ -2.08407819e-01  -1.37787849e-01  -5.02498262e-02   2.31958777e-02    2.43086778e-02  -1.03947995e-02   1.21968716e-01  -5.58600463e-02    3.16232294e-02   1.35254776e-02  -1.92209203e-02  -7.93349519e-02    6.25453070e-02  -5.83693720e-02  -1.48851439e-01  -3.03888112e-01]
 [ -4.51951087e-01  -2.43045509e-01  -1.06293060e-01   2.71487609e-02    6.43026605e-02   3.03887427e-02   6.70696646e-02   1.17319964e-01    1.57560240e-02   1.98779628e-02  -7.53481165e-02  -5.20309061e-02   -2.29068007e-02  -1.64060667e-01  -1.59891948e-01  -3.18703175e-01]
 [ -4.52196717e-01  -2.07527012e-01   2.04710644e-02  -2.09211539e-02    1.46568380e-02   4.76793721e-02   1.28283679e-01   1.07002102e-01    8.18543211e-02   6.32495955e-02  -5.04822284e-02  -1.51333094e-01   -1.14589348e-01  -2.64444470e-01  -2.30751231e-01  -1.87449098e-01]
 [ -5.40489197e-01  -3.25248599e-01  -2.17134506e-01  -2.90827304e-02   -1.05920799e-01   1.48914024e-01   1.19054265e-01   1.68397307e-01    1.06313549e-01   1.51270956e-01   3.49613838e-02   5.55777401e-02   -8.20966586e-02  -2.07100347e-01  -1.67918906e-01  -2.29746580e-01]
 [ -8.28380704e-01  -5.69593549e-01  -3.09621722e-01  -1.01817146e-01   -9.10489559e-02   7.36708343e-02   1.45261958e-01   1.31123979e-02    1.50615126e-01  -1.11319330e-02   1.39283091e-01  -1.14362292e-01   -2.04918608e-01  -1.92517370e-01  -2.93934166e-01  -2.81602919e-01]]

a2 = [[ -1.52282432e-01   1.35622874e-01   2.71587253e-01   2.54051179e-01    4.33825821e-01   2.95154870e-01   4.35210139e-01   2.83800721e-01    2.86478043e-01   4.51001853e-01   3.13759059e-01   1.72093153e-01    3.73019218e-01   1.41266853e-01  -5.48500046e-02  -2.52425939e-01]
 [ -3.24624479e-01   4.04470116e-02   1.23691887e-01   2.70966649e-01    1.31316662e-01   1.91006869e-01   2.64058590e-01   2.47635946e-01    1.79471329e-01   2.19712630e-01  -1.54039990e-02   2.37045959e-01    1.60480067e-01   3.92335877e-02  -1.13691449e-01  -3.15149605e-01]
 [ -2.34461546e-01   3.27025056e-02  -5.06803505e-02  -1.71460751e-02    2.11316854e-01   3.43132243e-02   1.44963264e-01   1.74431860e-01    7.05780908e-02   8.19465965e-02   9.39616486e-02   1.06300220e-01   -3.59129347e-02  -2.02599987e-01  -1.61977261e-01  -3.89088959e-01]
 [ -2.88982779e-01  -3.91666815e-02  -1.27273900e-02   1.08362637e-01    1.40106186e-01  -3.83512420e-03  -8.16961285e-03   2.09780727e-02    8.03743154e-02  -8.42596889e-02  -5.77788539e-02   1.19059205e-01    5.01450337e-02  -1.56776920e-01  -1.57765254e-01  -4.97733474e-01]
 [ -2.52823055e-01  -1.24100402e-01   1.01225711e-02  -9.50421467e-02    2.59067621e-02   8.78190622e-02   2.28021480e-03   2.93938220e-01    3.40701677e-02  -9.55829583e-03  -2.18323842e-02   5.76111451e-02   -8.68239030e-02   1.04218172e-02  -4.66585010e-01  -4.99036789e-01]
 [ -2.70187348e-01  -1.86147526e-01  -4.15211469e-02  -1.49280846e-01   -3.62006240e-02   5.72730638e-02  -1.32088335e-02  -1.48592936e-02    4.23698835e-02  -6.91413879e-05   4.56177108e-02  -2.56143510e-02   -7.49647096e-02  -1.06612265e-01  -2.36014187e-01  -4.09020960e-01]
 [ -3.81404787e-01  -1.61845714e-01  -9.57884863e-02  -1.26055479e-01   -9.02132317e-03   5.21930344e-02   6.44233972e-02   8.36171489e-03    4.26754206e-02  -5.92130683e-02  -8.05253908e-02   1.89681035e-02    1.32139519e-01  -6.19033612e-02  -3.19582820e-01  -4.60945755e-01]
 [ -3.09046268e-01  -1.30490735e-01  -8.94086659e-02  -1.41055612e-02    5.83606139e-02  -7.58825317e-02  -7.17684021e-03  -6.75533041e-02   -8.28216150e-02   5.54140694e-02  -4.35582586e-02  -1.21087551e-01   -5.24755083e-02  -1.29834443e-01  -2.70867079e-01  -3.80919218e-01]
 [ -2.73357481e-01  -1.03846468e-01   5.80199854e-03   1.05468795e-01    6.80869212e-04   2.13911869e-02   2.55064876e-03   4.85624075e-02   -3.22358054e-03   4.25454676e-02   6.80357516e-02  -1.03902318e-01    1.31287808e-02  -8.34153816e-02  -1.63728327e-01  -3.37905943e-01]
 [ -3.67436707e-01  -8.82510468e-02  -1.40818402e-01   1.00647479e-01   -7.65316635e-02  -8.13819692e-02   5.55839092e-02  -9.30368155e-03    3.34740430e-02  -5.79147227e-02  -2.56442856e-02  -9.52855684e-03    9.30418447e-03  -1.33876473e-01  -1.59225032e-01  -1.94055676e-01]
 [ -2.39127874e-01   2.68356409e-02  -9.77682322e-02   7.89746419e-02    3.17637734e-02   8.13320503e-02   3.82343978e-02   2.32860595e-01   -6.69891909e-02   2.02551931e-01   4.27184105e-02   1.12435278e-02    3.13373283e-02   2.56533865e-02  -1.67006463e-01  -2.61197627e-01]
 [ -9.83855277e-02  -9.19709653e-02  -2.64529157e-02  -8.47040787e-02    1.75920367e-01   1.06800318e-01   2.28664782e-02   7.87131041e-02   -4.18200344e-02   5.52318357e-02   3.93496603e-02   7.39856735e-02    6.55638054e-02   8.28603003e-03  -1.31664559e-01  -1.69683114e-01]
 [ -2.22014695e-01   1.24676578e-01  -6.17150925e-02  -4.22165543e-02   -1.34021729e-01   8.21260884e-02   3.06582376e-02   8.36029425e-02    4.93535306e-03   8.16116109e-02   6.80694431e-02   7.78228045e-04    2.84439512e-02  -5.37628308e-02  -1.22436285e-01  -9.76837575e-02]
 [ -1.85462013e-02  -1.31646410e-01  -6.65383693e-03   4.92818654e-03    3.40155289e-02  -6.38630167e-02  -1.39886811e-02   6.24220446e-03    5.80892824e-02   1.13192804e-01  -4.53081131e-02  -2.63088122e-02   -6.76835775e-02  -1.55697428e-02  -1.05525963e-01  -1.36076003e-01]
 [  1.08536862e-01  -8.56760964e-02   1.16713261e-02   8.57674778e-02    3.25620994e-02  -9.26707592e-03   4.67543869e-04  -5.38632041e-03    1.39629468e-01   1.45408809e-02  -9.13157873e-03  -3.00876983e-02   -7.54585266e-02  -1.10726610e-01  -3.73976640e-02  -1.29171446e-01]
 [  1.98218860e-02   3.15280221e-02  -3.56177799e-02   2.91588134e-03   -2.45970231e-03  -1.49623714e-02   1.83575619e-02  -3.64240550e-04   -1.35341763e-01  -1.18907951e-01  -4.16146498e-03  -2.62622952e-01   -8.65347758e-02  -1.66162685e-01  -1.84603959e-01  -5.45720905e-02]]

a3 = [[ 1.52109385  1.30967855  1.16175532  1.03769124  0.87293369  0.74519932   0.58197248  0.36944911  0.128363    0.00564532 -0.24933836 -0.45647797  -0.69219798 -0.89653116 -1.18233395 -1.53698838]
 [ 1.52645934  1.3584795   1.16650438  1.06953919  0.91076076  0.719491   0.56785119  0.34616557  0.16251279 -0.06608827 -0.26145995 -0.4501484 -0.6833424  -0.93053335 -1.20872557 -1.55954206]
 [ 1.57673442  1.36740017  1.14833856  1.00827765  0.9060626   0.65954584   0.50933892  0.29374883  0.08695487 -0.07676318 -0.29764161 -0.49852949  -0.71429819 -0.89099318 -1.21984625 -1.58783972]
 [ 1.60361266  1.36914504  1.22335649  1.05309725  0.88798726  0.64390284   0.45474029  0.23483588  0.03146543 -0.14178218 -0.30186555 -0.50845909  -0.72591019 -0.94902515 -1.22028565 -1.62077129]
 [ 1.64360678  1.38461316  1.23665643  0.9532904   0.82025987  0.59325665   0.35195953  0.19975522  0.03677597 -0.1618747  -0.35174224 -0.54000759  -0.72092581 -1.0113796  -1.19459283 -1.59796596]
 [ 1.68063307  1.35970902  1.20771253  0.97381085  0.70461327  0.50907385   0.36455575  0.17194004 -0.03353711 -0.20769264 -0.37951893 -0.56481081  -0.74701297 -1.03554177 -1.31456912 -1.66887164]
 [ 1.66376042  1.37210727  1.12449145  0.88121212  0.67637819  0.48457521   0.33521661  0.14351623 -0.07506013 -0.24565274 -0.38800991 -0.58960515  -0.8415547  -1.04456472 -1.27977419 -1.66921651]
 [ 1.67127931  1.34132421  1.10911393  0.85984474  0.63335699  0.4350017   0.28031281  0.04316086 -0.10943326 -0.25992864 -0.4305774  -0.60809559  -0.86329436 -1.08409131 -1.29828703 -1.70194089]
 [ 1.6011374   1.36021793  1.05788445  0.80542743  0.57105052  0.39503589   0.21086769  0.04321303 -0.13347755 -0.28745076 -0.46658832 -0.66052097  -0.8971175  -1.09142268 -1.32939374 -1.66919029]
 [ 1.65471148  1.3385843   1.00193894  0.7804206   0.5524826   0.35721174   0.17608424 -0.01757903 -0.166059   -0.33445823 -0.50047755 -0.71668428  -0.92883563 -1.11813366 -1.40056431 -1.69541335]
 [ 1.65588188  1.25558448  0.97303158  0.70021558  0.5398283   0.3148964   0.15533495 -0.01110659 -0.18404938 -0.37430459 -0.49903202 -0.71956962  -0.9202832  -1.19278109 -1.40226817 -1.75459743]
 [ 1.58069956  1.22235501  0.98705512  0.68648022  0.48540294  0.33395794   0.11721645 -0.03544882 -0.22362617 -0.36632699 -0.54495627 -0.75511765  -0.97485024 -1.19052029 -1.39627302 -1.70486605]
 [ 1.58274198  1.21615672  0.95781893  0.68472457  0.46839452  0.30246559   0.12418267 -0.06592845 -0.2341525  -0.41206825 -0.6014204  -0.75099504  -0.95779365 -1.20003545 -1.41881216 -1.76765823]
 [ 1.57554185  1.20826674  0.95658398  0.69340682  0.44898769  0.28605947   0.08643805 -0.08618958 -0.25695956 -0.44644877 -0.60400963 -0.80156356  -0.98891467 -1.15912735 -1.39792895 -1.80216742]
 [ 1.56894398  1.19412017  0.89539373  0.67471778  0.43236569  0.24770348   0.09253159 -0.09378641 -0.27022058 -0.42383602 -0.59169996 -0.8132146  -0.97861141 -1.18058026 -1.40882838 -1.80336273]
 [ 1.57927346  1.17362535  0.88882226  0.69275635  0.41635686  0.28317559   0.06676671 -0.12328031 -0.24289787 -0.44850713 -0.5811938  -0.79434294  -0.99190354 -1.11912942 -1.42195606 -1.61705327]]

a4 = [[ -5.77866673e-01  -5.64332247e-01  -5.55433512e-01  -5.03318548e-01   -2.89830297e-01  -3.22966725e-01  -2.31402561e-01  -2.34832734e-01   -2.76721865e-01  -1.53292909e-01  -1.97053090e-01  -1.38751203e-02   -8.77034962e-02  -1.01650082e-01   5.43059036e-02   1.37807727e-01]
 [ -3.34770322e-01  -2.65298814e-01  -2.40468144e-01  -2.75912076e-01   -1.42358452e-01  -1.75539166e-01  -8.74345526e-02  -1.42764673e-01   -1.12020843e-01  -1.08766988e-01   2.67712772e-02  -8.88994187e-02    1.41049288e-02   6.98005706e-02   4.06624563e-02   2.16291904e-01]
 [ -1.56258792e-01  -1.94937944e-01  -2.31274053e-01  -1.47466198e-01    4.68689092e-02  -3.65880877e-02   2.81913355e-02  -1.60855010e-01   -2.23455667e-01  -1.21245600e-01  -2.09792331e-01  -1.37227416e-01   -1.06824469e-02  -8.33232980e-03   1.01834223e-01   1.53818250e-01]
 [  1.56186908e-01  -2.87571065e-02   1.41867914e-03  -5.40877841e-02   -1.58544958e-01  -8.06553066e-02  -4.42289114e-02  -1.86914191e-01   -3.69746312e-02   1.74764171e-02  -6.92050308e-02   4.27173153e-02   -2.68410295e-02   2.28732768e-02   9.23570544e-02   3.65468599e-02]
 [  2.33281717e-01  -3.87608334e-02   2.92827114e-02   5.94698340e-02   -7.40906522e-02   3.57194133e-02  -6.35328069e-02  -9.44253206e-02    6.67949691e-02  -1.10743567e-02  -1.33988276e-01   4.54203375e-02    2.17467453e-02  -2.85886079e-02   1.20051861e-01   1.43260449e-01]
 [  3.89392346e-01   2.77862608e-01   7.13047455e-04   4.61814292e-02    8.36329684e-02  -3.54093090e-02   2.22595371e-02  -1.12720288e-01   -6.54718801e-02  -8.70339349e-02  -3.63028720e-02   1.60395186e-02    2.92402264e-02  -4.75054421e-02   4.77494486e-02  -6.27812594e-02]
 [  4.68458772e-01   2.61581272e-01   1.80216253e-01   1.84559718e-01    1.80903100e-03   5.18404320e-02   1.77167784e-02   1.87183600e-02   -2.55997311e-02   5.57586476e-02  -5.68171106e-02  -3.78368795e-02   5.01246266e-02  -1.13757486e-02   1.29687339e-01   1.09516732e-01]
 [  5.89303493e-01   3.19066018e-01   7.79856592e-02   1.44683514e-02    3.88211533e-02  -7.43041709e-02   2.17116788e-01   5.82004972e-02   -4.40775864e-02   1.77197792e-02   2.58109253e-02   3.52913328e-02    8.25408995e-02   1.34309242e-02  -6.31690472e-02   1.90108091e-01]
 [  6.48033500e-01   3.67880017e-01   5.97559735e-02  -4.85005230e-03    4.14687768e-03  -1.16462009e-02   8.41046572e-02   1.18598364e-01    4.43519764e-02   5.24970442e-02  -3.39009166e-02   3.74915451e-02   -3.19323540e-02   7.32469559e-02   3.62307616e-02   5.00069484e-02]
 [  6.35011315e-01   3.42372954e-01   2.27685973e-01   8.91914591e-02   -1.70753710e-02   1.77246183e-01  -7.42753819e-02   4.97690625e-02    6.46736845e-02   1.33973122e-01   4.11089510e-03   8.58975481e-03    2.85568312e-02  -9.19791521e-04  -9.24924091e-02  -3.84761058e-02]
 [  5.48513889e-01   2.95546085e-01   1.98149353e-01   1.98620498e-01    5.82844913e-02   3.35769611e-03  -3.43684442e-02   4.46187593e-02    5.67839779e-02   6.86396584e-02   8.67320225e-02   1.23513706e-01   -1.18451148e-01  -1.12118870e-02  -5.82069270e-02  -5.25201745e-02]
 [  6.81729913e-01   3.73973340e-01   8.28210637e-02   9.91329700e-02    9.99430120e-02  -7.45674297e-02   2.89220270e-02  -3.63098085e-03    8.09699520e-02   1.10551655e-01   2.37529557e-02   5.33218607e-02   -5.13751730e-02  -1.41290314e-02  -1.52695656e-01  -8.02497491e-02]
 [  5.47409773e-01   2.34189540e-01  -2.35048831e-02   9.80171096e-03    3.26314308e-02  -7.23875165e-02  -9.90465358e-02  -1.63324513e-02    4.28020507e-02   7.88834468e-02   8.94621313e-02  -3.48118246e-02   -1.42624483e-01  -5.48404865e-02  -5.84416240e-02   3.74355150e-05]
 [  5.03714621e-01   1.65357336e-01  -7.38330930e-02  -6.77580684e-02    2.67684683e-02  -9.16746706e-02   5.95792755e-03   5.61108999e-03   -7.64856711e-02  -1.00106545e-01   2.19636131e-02  -7.45715275e-02    7.24627376e-02  -4.21816409e-02   1.06402924e-02  -8.30496028e-02]
 [  3.81805629e-01  -4.61028470e-03  -1.19796745e-01  -1.37437046e-01   -1.33888364e-01  -8.09767991e-02  -2.38182828e-01  -1.85588658e-01   -2.01230675e-01  -1.60637170e-01  -1.21153198e-01  -2.44944796e-01   -1.66396990e-01  -8.14687759e-02  -2.22033057e-02   6.19336367e-02]
 [ -1.57714203e-01  -3.33735317e-01  -3.95556986e-01  -5.97471476e-01   -3.42015207e-01  -6.01470768e-01  -5.27877450e-01  -4.41816270e-01   -5.39689243e-01  -4.32783097e-01  -4.27166998e-01  -3.87587726e-01   -3.19757551e-01  -1.93483070e-01  -3.38353693e-01  -3.91642570e-01]]

a5 = [[ 1.24626124  1.41056335  1.51664615  1.605636    1.70476544  1.76405084   1.7975769   1.84712887  1.86442339  1.955338    1.98037994  2.01236153   1.998914    2.02381468  2.10868144  2.09983563]
 [ 0.87665504  1.02808833  1.12724268  1.19931793  1.29824817  1.3295368   1.37079775  1.40584373  1.4325726   1.45159006  1.52945709  1.52385366   1.5277462   1.57309926  1.6100148   1.64168561]
 [ 0.64695281  0.73248208  0.8123275   0.93222135  1.00880957  1.05842996   1.08821476  1.08361566  1.13552296  1.14962244  1.16456449  1.20208371   1.23133028  1.29188097  1.29428494  1.33997655]
 [ 0.44696793  0.51848119  0.63014746  0.69141448  0.73224252  0.79589117   0.82996368  0.84793031  0.86917287  0.91157228  0.93034309  0.94308233   0.97958988  1.0234859   1.04108667  1.07958066]
 [ 0.271644    0.33910042  0.42144993  0.49455997  0.541888    0.59353673   0.60156697  0.6139794   0.66778833  0.68970829  0.71168876  0.74755508   0.77822328  0.79083848  0.85630572  0.88501304]
 [ 0.12358655  0.18704826  0.25681481  0.32463366  0.35153219  0.3803525   0.4286693   0.44162691  0.46514153  0.49342975  0.51875764  0.55841631   0.59260225  0.60192883  0.65081406  0.69707739]
 [-0.04679434  0.03081944  0.07747636  0.13583656  0.1650513   0.20409167   0.24312276  0.27092746  0.28043309  0.3102394   0.35046554  0.36565518   0.40137368  0.43733576  0.48416215  0.52059108]
 [-0.2248469  -0.14888152 -0.10014478 -0.05349901 -0.01346914  0.02385537   0.07474405  0.07768973  0.11159476  0.1475163   0.17875534  0.20571965   0.2175636   0.27047718  0.32516855  0.35559061]
 [-0.37958542 -0.28961071 -0.26159778 -0.22112782 -0.1788169  -0.14700693  -0.11499688 -0.0726325  -0.05378105 -0.02228406  0.01095603  0.0366963   0.06346165  0.11059692  0.15320891  0.2004973 ]
 [-0.52485961 -0.465931   -0.41753635 -0.38814509 -0.34576556 -0.32555944  -0.29355907 -0.26090595 -0.22301079 -0.19679853 -0.16185667 -0.13514385  -0.1075262  -0.05375606 -0.02376655  0.04236506]
 [-0.71918947 -0.64128846 -0.59754759 -0.57311469 -0.53144795 -0.50239956  -0.4638949  -0.42509732 -0.39373469 -0.37883687 -0.32526711 -0.30198577  -0.26491383 -0.24427541 -0.1846094  -0.15893123]
 [-0.89951313 -0.82649726 -0.77930957 -0.76039541 -0.72650808 -0.67468131  -0.66793507 -0.61850792 -0.59075099 -0.54756391 -0.51172149 -0.48755258  -0.46814176 -0.41461179 -0.36135492 -0.30413854]
 [-1.09070206 -1.02686417 -0.97294468 -0.96891373 -0.9369728  -0.87957627  -0.85865146 -0.82567203 -0.80050379 -0.76607519 -0.73977804 -0.687114  -0.65266895 -0.62602466 -0.56409711 -0.53124046]
 [-1.32812965 -1.28151047 -1.22888505 -1.19019699 -1.19669604 -1.12953818  -1.11584485 -1.07488036 -1.03724515 -1.0078218  -0.96522117 -0.9255662  -0.90224183 -0.84714675 -0.78647691 -0.76612628]
 [-1.65980792 -1.57161593 -1.53913021 -1.50201285 -1.49090433 -1.47906566  -1.41364944 -1.37133741 -1.35610092 -1.29715121 -1.28153563 -1.22293997  -1.20200038 -1.14764249 -1.09086549 -1.0794909 ]
 [-2.01787496 -2.03648424 -2.01787019 -1.96270978 -1.94354379 -1.88367331  -1.87413204 -1.88194025 -1.76158476 -1.77919137 -1.73822486 -1.67365611  -1.68928194 -1.58283687 -1.54942191 -1.40603673]]

a6 = [[  9.29490849e-03   1.03044184e-02   1.10180834e-02   1.33490656e-02    1.30270123e-02   1.55681958e-02   1.51620526e-02   1.63413454e-02    1.49869705e-02   1.37747554e-02   1.27020990e-02   1.31040681e-02    1.22596761e-02   1.22532276e-02   1.38066374e-02   1.17999427e-02]
 [  6.05853228e-03   5.22919279e-03   5.79330418e-03   7.61955231e-03    1.02129942e-02   1.06395753e-02   1.17693394e-02   9.38009750e-03    9.76291392e-03   7.69287115e-03   8.99387617e-03   6.95169857e-03    7.33131124e-03   7.91353453e-03   9.03346669e-03   7.24699395e-03]
 [  2.46909237e-03   4.22971370e-03   4.37175529e-03   5.23798494e-03    6.71024295e-03   8.64103716e-03   7.95409642e-03   7.22916890e-03    6.42895838e-03   5.96825499e-03   2.05328455e-03   3.48956115e-03    4.43020090e-03   4.90155537e-03   5.14303241e-03   4.34909901e-03]
 [  3.99980601e-03   5.02344314e-03   3.88441561e-03   3.85620887e-03    3.54313245e-03   6.13084575e-03   5.71150705e-03   4.72967001e-03    3.85998702e-03   2.88286852e-03   1.95587124e-03   1.66080904e-03    3.36132100e-04   1.95445586e-03   2.42008525e-03   1.61869510e-03]
 [  2.35134247e-03   3.20112263e-03   2.50171404e-03   3.75572476e-03    3.89125966e-03   6.60926430e-03   6.18333649e-03   3.49377515e-03    2.25786306e-03   2.47939932e-03   3.15541634e-04   1.67356769e-03    1.16753334e-03  -6.43203501e-04   1.77547045e-03   6.94127812e-04]
 [ -5.72596793e-04   2.08113721e-04   5.75808226e-04   2.89866608e-03    4.18017525e-03   4.23067762e-03   4.68319003e-03   3.70653905e-03    3.20118479e-03   2.68226000e-03   1.17308751e-03   3.03280191e-04    4.39923198e-04   3.47377412e-04   4.58589959e-04   8.78712046e-04]
 [ -1.75225083e-03  -2.41549034e-03  -2.36786623e-03   1.94282201e-03    2.19794223e-03   4.82673896e-03   4.02380154e-03   4.21867240e-03    4.25150385e-03   3.30031686e-03   9.51692287e-04   6.91127207e-04    4.45180107e-04   1.61631522e-03   1.64097105e-03   1.05018669e-03]
 [ -6.60609966e-03  -4.41404758e-03  -4.02563391e-03  -2.56978790e-03    7.04434467e-04   2.97431601e-03   4.51035658e-03   4.25484776e-03    3.70458420e-03   1.55701477e-03  -2.97146820e-04   9.12660733e-04    6.74940413e-04   1.24367466e-03   1.94838026e-03   8.83677800e-04]
 [ -7.93783832e-03  -5.53277088e-03  -5.63695841e-03  -4.94508957e-03   -2.30821851e-03  -8.43334652e-04   2.98793265e-03   3.62345995e-03    3.23280320e-03   6.62116683e-04  -6.03127468e-04   1.86867069e-03    4.14950628e-04   3.64303996e-04   7.86127697e-04  -5.38354798e-04]
 [ -8.82167183e-03  -9.23000742e-03  -6.48774765e-03  -6.01835130e-03   -5.15533285e-03  -1.10064913e-03  -2.28754463e-04   2.68975412e-03    2.19913875e-03   1.30211539e-03   3.25947156e-04   6.14981516e-04    2.27837460e-04   6.60461592e-05  -1.54861028e-03  -3.31676775e-03]
 [ -1.03997588e-02  -1.02374116e-02  -8.29010550e-03  -7.93491304e-03   -6.39689760e-03  -3.97384260e-03   2.39158093e-04  -6.20340928e-04    1.46557589e-03   8.44638620e-04  -4.14444570e-04  -5.81066648e-04   -1.65291375e-03  -2.21337727e-03  -3.25056817e-03  -3.32712848e-03]
 [ -1.18424809e-02  -9.95898806e-03  -7.94053171e-03  -6.92335563e-03   -6.22474961e-03  -4.40474041e-03  -8.86888884e-04   6.82383106e-05    1.83217402e-03   6.54493109e-04   1.19617244e-03   2.30131423e-04   -1.60309160e-03  -3.28883366e-03  -2.79120612e-03  -4.35584038e-03]
 [ -1.15603032e-02  -1.11165494e-02  -9.63058602e-03  -8.84244684e-03   -6.37716614e-03  -5.02624735e-03  -2.59378063e-03   1.21000246e-03    1.59723696e-03   1.83575600e-03   1.54115912e-03  -1.10209425e-04   -9.18049540e-04  -3.08399531e-03  -2.92118452e-03  -4.51793149e-03]
 [ -1.21066505e-02  -1.15365684e-02  -8.49366002e-03  -7.99337868e-03   -8.46090261e-03  -3.88897373e-03  -1.38704001e-03   6.85508363e-04    2.14736699e-03   2.11380422e-03   2.74553732e-03   1.63638708e-03    9.08062037e-04  -6.78316108e-04  -3.97234486e-04  -3.87397408e-03]
 [ -1.60654001e-02  -1.12030609e-02  -1.10695260e-02  -1.00585865e-02   -9.13122389e-03  -6.25292305e-03  -2.34737201e-03  -6.89346343e-04    8.66066606e-04   2.17806152e-03   2.88137328e-03   1.92030892e-03    9.52344039e-04   3.05378367e-03  -4.43834317e-04  -1.99631532e-03]
 [ -1.19693782e-02  -1.23231709e-02  -9.33485199e-03  -8.94152001e-03   -6.08421117e-03  -3.74527462e-03  -2.06478336e-03   7.47451966e-04    1.90933677e-03   3.04899574e-03   4.48187301e-03   5.57170389e-03    5.55131584e-03   6.81237038e-03   3.80135770e-03   2.31728633e-03]]

a7 = [[ 0.71240592  0.53478509  0.57481337  0.46795475  0.37506324  0.20081371   0.13143483  0.11306127  0.14486539 -0.0928953  -0.02603852  0.01146618  -0.0663764  -0.33183479 -0.27568135 -0.55922282]
 [ 0.57355762  0.52488703  0.39733589  0.30269581  0.35827103  0.24196194   0.17108421  0.02990691 -0.00179946  0.03647906  0.03423322 -0.13988292  -0.12445576 -0.14919305 -0.25627437 -0.44415852]
 [ 0.63834983  0.49805686  0.42692208  0.35620064  0.29666647  0.34125486   0.20943718  0.15839551  0.16311385  0.00372397 -0.02881196 -0.04625011  -0.04730661 -0.2178762  -0.30543563 -0.53740734]
 [ 0.55953586  0.33352971  0.31105021  0.32630473  0.1256277   0.16986211   0.16501828  0.20532429  0.20376121  0.08800876 -0.04392025  0.00364294  -0.15095818 -0.22203572 -0.30274281 -0.44078395]
 [ 0.54828304  0.44133821  0.32650444  0.47459641  0.3143962   0.28599629   0.24596786  0.13518032  0.01997049  0.03428866  0.04025422  0.05355728  -0.21197346 -0.1745439  -0.33737189 -0.48677826]
 [ 0.62444341  0.46200064  0.41782001  0.39962274  0.27580333  0.2931267   0.1320571   0.10749521  0.15736964  0.14290558 -0.04298483  0.02161403  -0.20659991 -0.10558809 -0.23922749 -0.46156564]
 [ 0.49557737  0.3823064   0.41454324  0.32185796  0.21333754  0.15809737   0.01516904  0.08496318  0.18209732  0.12935056 -0.03557391 -0.11040958  -0.07816497 -0.21680856 -0.4069759  -0.42443815]
 [ 0.34700167  0.31352526  0.20162003  0.26232252  0.19669181  0.21739328   0.00183217  0.18484025  0.22859377  0.07410216 -0.0285559  -0.11872683  -0.04827603 -0.18328732 -0.41372433 -0.45258966]
 [ 0.40969685  0.31229401  0.36979479  0.27743804  0.34353018  0.161497   0.16577822  0.08853612  0.11118824 -0.01494033 -0.0213627  -0.13703865  -0.11061488 -0.32580012 -0.33919173 -0.45643198]
 [ 0.41949132  0.3028264   0.20660162  0.17283073  0.2246909   0.16099158   0.17290522  0.24176803  0.08373746  0.02023784 -0.0576677  -0.06684815  -0.16056037 -0.27592242 -0.29434383 -0.49214998]
 [ 0.35222617  0.25790516  0.27344188  0.27603137  0.08775365  0.17277418   0.20483898  0.03938121  0.00294649 -0.02367966 -0.29121909 -0.24426371  -0.29570946 -0.23311563 -0.38165751 -0.34689873]
 [ 0.38525698  0.22605947  0.18596946  0.18492778  0.17583126 -0.0035256   0.16654727  0.00825951  0.03590346 -0.18697082 -0.29125413 -0.24447799  -0.25627938 -0.32534879 -0.37967291 -0.49051675]
 [ 0.28538468  0.23049489  0.04509788  0.1831795   0.13984899  0.0359641  -0.03935145 -0.01730433 -0.12557882 -0.14808694 -0.20442495 -0.30631152  -0.27312922 -0.32727396 -0.41474169 -0.35924697]
 [ 0.24475063  0.12801565  0.02580323 -0.0324959   0.07486825 -0.0326183  -0.03540064 -0.10218622 -0.16243118 -0.09068047 -0.23447882 -0.25605464  -0.26853117 -0.36953023 -0.37141621 -0.29340237]
 [ 0.11302602  0.18431169  0.03082487 -0.03246546 -0.06345793 -0.01952118  -0.19315316 -0.10782947 -0.19124359 -0.22753631 -0.32870123 -0.23578018  -0.34673151 -0.36697373 -0.41892171 -0.33650982]
 [ 0.07635454 -0.05533043 -0.1052983  -0.15729457 -0.09121393 -0.30012935  -0.11267477 -0.14660789 -0.35100025 -0.2870186  -0.41945928 -0.28725594  -0.29205316 -0.408871   -0.33321515 -0.43271282]]

a8 = [[-1.81176126 -1.25977135 -0.80313075 -0.50239086 -0.35411572 -0.20500933   0.07811425  0.25974652  0.27789536  0.37493834  0.39897829  0.43493277   0.51558834  0.61340845  0.56295705  0.72276103]
 [-1.5138483  -1.05144572 -0.68215656 -0.42420307 -0.19353691 -0.11155822   0.14441146  0.11303592  0.25542682  0.36220324  0.25821725  0.28371388   0.34674236  0.34782463  0.35035214  0.42541459]
 [-1.28041995 -0.90269589 -0.54475987 -0.36224794 -0.09275544  0.05084973   0.1415333   0.22378755  0.2130283   0.21539716  0.10526074  0.14886083   0.21483201  0.12076385  0.14393976  0.25588456]
 [-1.12478936 -0.78093368 -0.46391511 -0.11595701 -0.0564242   0.07849427   0.1024013   0.25137252  0.26999471  0.23072416  0.18367122  0.28495201   0.23296927  0.21030104  0.20117073  0.16873974]
 [-0.9101299  -0.60939866 -0.34078625 -0.04805672  0.10254348  0.15138794   0.14067182  0.23232621  0.24123637  0.19753978  0.20841445  0.25426215   0.18275355  0.05958534  0.0918761   0.03077395]
 [-0.68505245 -0.50141764 -0.15699776  0.15313216  0.133064    0.22327206   0.27018291  0.30846432  0.19582725  0.22343111  0.14673054  0.23289354   0.26653847  0.23392415  0.01987182 -0.04380867]
 [-0.6715861  -0.36566785 -0.14293332  0.05130695  0.06051104  0.15802641   0.32973087  0.26842353  0.22699255  0.17208859  0.33021644  0.20809676   0.16845939  0.23288746  0.05188598  0.03143598]
 [-0.59800142 -0.29954007 -0.0490654   0.08494361  0.1094266   0.17596781   0.22742583  0.06855251  0.24333073  0.26839012  0.2596736   0.26954886   0.27734756  0.09859083 -0.030889   -0.17420855]
 [-0.4893994  -0.07589808 -0.01281144  0.1474497   0.22364935  0.18307811   0.26589698  0.17012522  0.31078848  0.21655183  0.27446127  0.30894905   0.19089331  0.04419742 -0.13293177 -0.37668034]
 [-0.07065682  0.0761838   0.08829651  0.15169267  0.18468651  0.20159855   0.18655033  0.28583926  0.1875944   0.22364391  0.27829865  0.25500348   0.14338894  0.01252412 -0.12620729 -0.4889864 ]
 [-0.18605584  0.02952415  0.15188245  0.10783342  0.20169796  0.14493136   0.28610599  0.22402887  0.26221418  0.32968694  0.19368736  0.26590395   0.12639624 -0.03950557 -0.29211107 -0.51877081]
 [-0.03796643  0.13146095  0.29569277  0.08971336  0.1046946   0.13310722   0.23787451  0.30440974  0.25160283  0.2191143   0.23360153  0.21644661   0.08803353 -0.18773839 -0.44141561 -0.85588926]
 [ 0.10602791  0.22878258  0.21498656  0.18553747  0.13263066  0.24719557   0.18006253  0.15093583  0.26118168  0.18521397  0.16948023  0.0407053  -0.15769891 -0.21781106 -0.57621014 -0.92095071]
 [ 0.25393632  0.1724353   0.28123382  0.17411402  0.13506788  0.1204645   0.21798466  0.23298885  0.2050602   0.11535607  0.05186164  0.0257805  -0.16570087 -0.47607756 -0.69899362 -0.89001387]
 [ 0.27709037  0.30796027  0.22250324  0.38506007  0.16039634  0.22061063   0.2377252   0.17592359  0.09567967  0.08336669 -0.02864501 -0.10380501  -0.34951839 -0.54541415 -0.81365567 -1.15665567]
 [ 0.55291712  0.26028109  0.34881496  0.2133323   0.35193229  0.22074819   0.18292837  0.10433713  0.09949812  0.06264757 -0.18196562 -0.29884592  -0.54273689 -0.83306688 -0.95364183 -1.55934894]]

a9 = [[ -1.95500061e-01  -3.62160951e-01  -4.00377572e-01  -4.65075850e-01   -3.35332870e-01  -3.08140427e-01  -1.89262360e-01  -5.19917021e-03    1.43365860e-02   1.13797016e-01   8.78148153e-03   1.45928413e-01    8.27141702e-02   1.13665245e-01  -2.15165436e-01  -2.11836115e-01]
 [  1.37670159e-01   8.96426942e-03  -2.85699442e-02  -2.15256229e-01   -1.54049188e-01  -1.08146347e-01  -3.87466210e-03   1.42971203e-01    2.68560767e-01   2.22442895e-01   1.62280381e-01   1.28112733e-01    1.26897618e-01   6.09085970e-02  -2.00539008e-02  -1.52232245e-01]
 [  2.41648123e-01   2.50296872e-02  -3.77010517e-02   6.11164048e-02   -1.19939139e-02   2.26361733e-02   1.96644701e-02   7.74112716e-02    1.99440375e-01   1.82480782e-01   2.20585421e-01   2.29557753e-01    6.56319708e-02   1.59246325e-01  -4.32070456e-02  -5.28441183e-02]
 [  3.58609170e-01   2.01730698e-01   3.30874659e-02   4.53373417e-02   -2.55233329e-02  -1.56305246e-02   5.89894913e-02   1.57374680e-01    1.07228532e-01   4.63807806e-02   9.09440294e-02   2.15333134e-01    2.23955065e-01   4.18094136e-02   5.73531948e-02  -6.68207854e-02]
 [  3.96452129e-01   2.29118809e-01   7.77156875e-02   1.38032213e-01    3.28268185e-02   9.72843617e-02   1.27566546e-01   1.42882794e-01    3.55597623e-02   1.03852846e-01   1.47438109e-01   9.61994231e-02    5.03479131e-02   1.71662286e-01  -2.22019292e-03  -1.35857284e-01]
 [  2.49273345e-01   7.78582990e-02   1.17541954e-01   7.14664301e-03    2.77885757e-02   2.89375167e-02  -3.66970889e-05   1.49773568e-01    2.27174480e-02   1.59847409e-01   5.52067496e-02   1.93931639e-01    7.67972618e-02   1.67212248e-01   1.23442888e-01  -2.17220947e-01]
 [  1.75524056e-01   2.43940845e-01   1.37312971e-02  -5.74292541e-02   -3.10812462e-02   4.23904657e-02   1.51365116e-01   5.35638928e-02    1.16638325e-01   8.56990144e-02  -6.87863026e-03   8.80029872e-02    6.57804236e-02  -1.38533071e-01  -2.21406016e-02  -1.31007105e-01]
 [  2.92134024e-02  -6.56331889e-03  -2.68959608e-02  -7.12052509e-02   -3.63146029e-02  -2.33843587e-02   1.02963716e-01   6.76346272e-02    2.67891772e-02  -9.32354182e-02   1.26028685e-02   1.80098191e-01    5.29980734e-02  -9.89165455e-02  -3.62338522e-03  -3.32890868e-01]
 [  4.87249829e-02  -1.79617807e-01  -5.61203137e-02  -6.66612387e-02   -5.96258938e-02   1.86068080e-02   5.21769002e-02  -1.81212261e-01   -9.11966432e-03   4.50542681e-02  -5.24511859e-02   6.96909949e-02    2.87362374e-02   7.07158595e-02  -1.24791764e-01  -4.60081607e-01]
 [  3.64090726e-02  -6.36213459e-03  -3.69902663e-02  -1.08858496e-01    1.47615448e-01   3.62790818e-03   2.78163776e-02   1.25884980e-01   -2.20835470e-02  -7.96699300e-02   2.60691047e-02  -1.36874005e-01   -2.96887592e-03  -3.16458978e-02  -1.22939661e-01  -2.58579940e-01]
 [ -4.66668941e-02  -2.80200224e-03  -1.90634653e-02   2.35306658e-02   -6.86830357e-02   1.04734398e-01  -1.83634669e-01   2.50981431e-02   -1.16644353e-01  -1.75851598e-01  -1.46126989e-02  -1.67534813e-01   -4.82530147e-02  -2.22702131e-01  -1.11087717e-01  -4.07801092e-01]
 [  5.81305772e-02  -1.07850872e-01  -1.08439356e-01  -8.69817100e-03   -6.66681603e-02  -1.16706632e-01  -1.14779070e-01  -5.24539202e-02   -1.08570643e-01  -1.43179014e-01   3.74918394e-02  -1.48580104e-01   -2.52405792e-01  -1.79336876e-01  -1.41823441e-01  -1.99476674e-01]
 [ -1.03906929e-01  -1.29731834e-01  -1.57998845e-01  -7.72596821e-02   -1.33025823e-02   1.61765739e-02   3.26889679e-02  -1.22174755e-01   -9.40301418e-02  -4.16352823e-02  -7.31094256e-02   9.03774425e-03   -3.20974886e-02   1.21628139e-02  -1.38959419e-02  -1.85094133e-01]
 [ -2.65099993e-03  -1.54487401e-01  -6.55871257e-02  -8.20939615e-03   -2.93920934e-02  -1.79481074e-01  -2.00990915e-01  -1.07889421e-01   -1.52910590e-01  -1.55848563e-01  -7.77597502e-02   1.69747844e-02   -1.45729378e-01  -5.69814779e-02   4.09082845e-02  -1.53055623e-01]
 [  1.77112535e-01  -8.80407915e-02  -1.26673477e-02   1.99407432e-02   -1.19331265e-02  -1.45820171e-01  -1.37601182e-01  -5.56372590e-02   -1.17009774e-01   4.69287895e-02  -8.88688266e-02   6.35052621e-02   -4.12692800e-02   4.62911725e-02   2.04963144e-02  -1.14533886e-01]
 [  5.55410460e-02  -2.62866300e-02  -1.03013791e-01  -7.46895075e-02   -7.82014430e-02  -1.28093272e-01   1.06643535e-01   1.17901944e-01    4.09518927e-02   1.87111944e-01   5.11380024e-02   2.47054458e-01    2.99080670e-01   2.65724987e-01   1.74407914e-01   1.79267555e-01]]

max0 = max(a0(:))
max1 = max(a1(:))
max2 = max(a2(:))
max3 = max(a3(:))
max4 = max(a4(:))
max5 = max(a5(:))
max6 = max(a6(:))
max7 = max(a7(:))
max8 = max(a8(:))
max9 = max(a9(:))
mx = max([max0 max1 max2 max3 max4 max5 max6 max7 max8 max9])

min0 = min(a0(:))
min1 = min(a1(:))
min2 = min(a2(:))
min3 = min(a3(:))
min4 = min(a4(:))
min5 = min(a5(:))
min6 = min(a6(:))
min7 = min(a7(:))
min8 = min(a8(:))
min9 = min(a9(:))
mn = min([min0 min1 min2 min3 min4 min5 min6 min7 min8 min9])

bottom = mn
top = mx

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
h0=contourf(a0);
shading interp;
caxis manual
caxis([bottom top]);
title('z_0');
xlabel('position x')
ylabel('position y')

subplot(1,10,2)
h1=contourf(a1);
shading interp;
caxis manual
caxis([bottom top]);
title('z_1');

subplot(1,10,3)
h2=contourf(a2);
shading interp;
caxis manual
caxis([bottom top]);
title('z_2');

subplot(1,10,4)
h3=contourf(a3);
shading interp;
caxis manual
caxis([bottom top]);
title('z_3');

subplot(1,10,5)
h4=contourf(a4);
shading interp;
caxis manual
caxis([bottom top]);
title('z_4');

subplot(1,10,6)
h5=contourf(a5);
shading interp;
caxis manual
caxis([bottom top]);
title('z_5');

subplot(1,10,7)
h6=contourf(a6);
shading interp;
caxis manual
caxis([bottom top]);
title('z_6');

subplot(1,10,8)
h7=contourf(a7);
shading interp;
caxis manual
caxis([bottom top]);
title('z_7');

subplot(1,10,9)
h8=contourf(a8);
shading interp;
caxis manual
caxis([bottom top]);
title('z_8');

subplot(1,10,10)
h9=contourf(a9);
shading interp;
caxis manual
caxis([bottom top]);
title('z_9');



==> figs/scripts/4-disentangled/GraphicsPosition_idx_5.m <==
% Completed -- medium
a0 = [[  1.92375064e+00   1.99379575e+00   1.97154737e+00   1.96271229e+00    1.90967953e+00   1.93052483e+00   1.87906158e+00   1.88606036e+00    1.87452972e+00   1.83226919e+00   1.74858689e+00   1.77187741e+00    1.69075310e+00   1.63037610e+00   1.58593369e+00   1.50889385e+00]
 [  1.59057128e+00   1.53447926e+00   1.54381359e+00   1.50182617e+00    1.46524513e+00   1.46013474e+00   1.43971384e+00   1.41449916e+00    1.41984904e+00   1.36441457e+00   1.32197428e+00   1.27459371e+00    1.27010071e+00   1.17619109e+00   1.14560533e+00   1.08634531e+00]
 [  1.28546631e+00   1.23663676e+00   1.21398675e+00   1.20514333e+00    1.17318106e+00   1.14520717e+00   1.14468706e+00   1.10333490e+00    1.07637000e+00   1.07701290e+00   1.03468692e+00   9.93752122e-01    9.39973116e-01   9.21376169e-01   8.34592760e-01   7.94052958e-01]
 [  1.05387723e+00   1.01320493e+00   1.00221002e+00   9.65737700e-01    9.42943692e-01   9.03215051e-01   8.81986022e-01   8.64099026e-01    8.29506457e-01   8.12510490e-01   7.71442592e-01   7.33432174e-01    7.23722458e-01   6.84598446e-01   6.25579238e-01   5.58988512e-01]
 [  8.33768308e-01   7.99596190e-01   7.74941325e-01   7.57146657e-01   6.99567378e-01   6.86928451e-01   6.64341629e-01   6.37718022e-01 6.21815622e-01   6.14722550e-01   5.80959141e-01   5.25679052e-01 4.93838012e-01   4.60329771e-01   4.21218365e-01   3.57125849e-01]
 [  6.86694026e-01   6.36370420e-01   5.90419292e-01   5.60532749e-01 5.30837059e-01   4.80315357e-01   4.71867174e-01   4.45698887e-01 4.20009494e-01   3.91100109e-01   3.77997667e-01   3.54786485e-01 3.16036165e-01   2.62175649e-01   2.20581457e-01   1.80767909e-01]
 [  5.19485593e-01   4.39127505e-01   4.20147687e-01   3.75134051e-01 3.41577500e-01   3.19031626e-01   2.76629925e-01   2.70506769e-01 2.31435508e-01   2.16287807e-01   1.79047927e-01   1.62075222e-01 1.26545846e-01   8.32389593e-02   4.48826738e-02   1.49051740e-03]
 [  3.35358679e-01   2.87051588e-01   2.59199828e-01   2.10474566e-01 1.75997138e-01   1.54571056e-01   1.17992751e-01   9.45908204e-02 6.52388483e-02   4.39081974e-02   1.93363316e-02  -1.07776560e-02 -5.23041263e-02  -9.39570665e-02  -1.34898707e-01  -1.62666529e-01]
 [  1.82110220e-01   1.35159165e-01   7.13467970e-02   4.54959571e-02 9.53814480e-03  -3.40286493e-02  -5.07881828e-02  -7.66827613e-02 -1.00337178e-01  -1.25672832e-01  -1.48544461e-01  -2.05312043e-01 -2.17531934e-01  -2.45835841e-01  -3.00123602e-01  -3.29107672e-01]
 [  2.71195453e-02  -4.39749695e-02  -7.88265690e-02  -1.05801806e-01 -1.57250926e-01  -1.96687162e-01  -2.23813936e-01  -2.61211365e-01 -2.90038258e-01  -3.09318036e-01  -3.39053243e-01  -3.64864230e-01 -4.04453099e-01  -4.31546390e-01  -4.73264366e-01  -5.00539720e-01]
 [ -1.55857101e-01  -1.85939714e-01  -2.21996635e-01  -2.98581123e-01 -3.38224739e-01  -3.51708621e-01  -3.91504645e-01  -4.18730140e-01 -4.64992821e-01  -4.91455823e-01  -5.19194067e-01  -5.60502052e-01 -5.81161618e-01  -6.14591718e-01  -6.54868662e-01  -6.82724178e-01]
 [ -3.24336499e-01  -3.62045974e-01  -4.36767519e-01  -4.80456293e-01 -4.99232978e-01  -5.50814033e-01  -5.85713565e-01  -6.10755682e-01 -6.50021553e-01  -6.95638955e-01  -7.12268770e-01  -7.45984614e-01  -7.65522063e-01  -7.98086464e-01  -8.28993320e-01  -8.71154070e-01]
 [ -4.75627065e-01  -5.75399637e-01  -6.31928027e-01  -6.76101625e-01 -7.21060216e-01  -7.68357038e-01  -7.97317624e-01  -8.33101988e-01 -8.45744729e-01  -9.03483093e-01  -9.18445289e-01  -9.48592961e-01 -9.67561543e-01  -9.93957520e-01  -1.03516126e+00  -1.08031690e+00]
 [ -7.30620801e-01  -7.83436835e-01  -8.51408660e-01  -9.02936339e-01 -9.36262488e-01  -9.85779643e-01  -1.02585542e+00  -1.06979942e+00 -1.11360693e+00  -1.14605272e+00  -1.16844130e+00  -1.19168139e+00 -1.20695043e+00  -1.23811018e+00  -1.25782871e+00  -1.29516113e+00]
 [ -9.77204680e-01  -1.03920341e+00  -1.14337981e+00  -1.21520579e+00   -1.23882115e+00  -1.30214286e+00  -1.32878137e+00  -1.36370540e+00 -1.41458404e+00  -1.45898318e+00  -1.46842515e+00  -1.50229204e+00 -1.52043056e+00  -1.55206883e+00  -1.58460736e+00  -1.60387206e+00]
 [ -1.41458678e+00  -1.49169922e+00  -1.62906229e+00  -1.63662124e+00 -1.73863077e+00  -1.73930287e+00  -1.82382941e+00  -1.82907045e+00 -1.92183065e+00  -1.93592203e+00  -1.95990777e+00  -1.99167585e+00 -2.01141906e+00  -2.01583910e+00  -2.05586267e+00  -2.08791375e+00]]

a1 = [[ -1.18374515e+00  -6.82991028e-01  -2.64079154e-01  -1.04473136e-01    7.25350678e-02   1.64620981e-01   2.53911346e-01   1.35983914e-01    3.15687597e-01   3.42725873e-01   3.87329817e-01   1.96556538e-01    2.50394762e-01   2.46139571e-01   1.81201473e-01   2.55910516e-01]
 [ -7.44844794e-01  -4.22459126e-01  -2.67951101e-01   1.64077729e-02    2.17250705e-01   2.30443910e-01   2.04896271e-01   3.11731339e-01    9.98458266e-03   2.56204069e-01   2.09059849e-01   1.79499701e-01    1.33180320e-01   1.16313726e-01   3.96481901e-02   9.77379903e-02]
 [ -6.44543111e-01  -5.01154900e-01  -9.32402834e-02   8.94171128e-04    8.89569819e-02   2.77133852e-01   2.13686660e-01   2.49834746e-01    2.48117149e-01   1.90182000e-01   2.44650543e-01   3.19069386e-01    1.27802879e-01   7.00915903e-02   1.69387669e-03  -4.55269851e-02]
 [ -5.48552155e-01  -2.62492329e-01  -1.92833915e-02   4.77675274e-02    2.03026131e-01   2.43730694e-01   1.84283823e-01   1.07325599e-01    1.29885316e-01   6.83777407e-02   3.49031612e-02   8.81755129e-02    1.55157046e-02   8.81120935e-02   4.56148162e-02   3.57903503e-02]
 [ -5.56428909e-01  -2.26612434e-01  -9.28584561e-02   1.38231128e-01    1.63881332e-01   1.97456226e-01   1.87882647e-01   2.37240866e-01    1.12768441e-01   2.13801593e-01   7.06811026e-02   1.49689585e-01   1.53084826e-02   7.29901493e-02  -3.51961888e-02  -7.18710348e-02]
 [ -3.34821105e-01  -1.08669676e-01  -2.06784382e-02   2.12119341e-01    2.61852354e-01   1.59849644e-01   2.29264110e-01   1.95024654e-01    8.92049670e-02   1.49050057e-01   1.19065978e-01   1.34248301e-01   -1.29477084e-01   3.09372526e-02   1.14215158e-01   5.35747781e-02]
 [ -3.78123015e-01  -1.95927009e-01   1.24085844e-02   7.05403909e-02    2.30263561e-01   2.58590847e-01   1.04588673e-01   1.77327707e-01    7.19228610e-02   2.66449805e-02   1.49303824e-01   1.02140673e-01    5.28578684e-02   2.33396627e-02  -3.79471779e-02   3.86454165e-04]
 [ -4.25956368e-01  -2.07265496e-01  -4.92042117e-02   1.09972619e-01    2.06276447e-01   2.10918635e-01   1.77304313e-01   1.21801943e-01    1.58102229e-01   3.85544412e-02   1.79700062e-01   5.02088964e-02    2.48885546e-02   5.72100878e-02   4.38246243e-02  -1.51751144e-02]
 [ -3.49341571e-01  -1.65454939e-01  -1.34486228e-01   2.61024609e-02    1.40900880e-01   1.26460359e-01   2.38120496e-01   8.77376646e-02    1.88082382e-01   7.68155456e-02   1.08311877e-01  -1.29547284e-03 4.85471077e-02   7.36581236e-02  -3.32334042e-02  -4.96372804e-02]
 [ -2.43293762e-01  -2.08854675e-01   5.43510169e-02   7.16303140e-02    5.74459620e-02   1.09219551e-01   9.60068032e-02   1.20844819e-01   -1.61991641e-03   6.07183203e-02   2.18768999e-01   5.13608046e-02    6.45623058e-02  -2.05790494e-02   1.71691470e-03  -1.83565840e-01]
 [ -3.87734652e-01  -1.65605143e-01   2.88359094e-02  -5.81949875e-02   -3.90779749e-02   2.33598068e-01   1.61724314e-01   1.41333416e-01    1.02411076e-01   1.38057590e-01   2.13866860e-01   9.06018727e-03   -3.25068831e-02  -7.66558051e-02  -5.94956912e-02  -1.87268168e-01]
 [ -3.04882824e-01  -1.06236354e-01  -8.75769109e-02   1.86852496e-02    6.51093274e-02   1.71796009e-01   1.87818080e-01   1.85427919e-01    7.18092099e-02   9.92131829e-02   1.35025024e-01  -5.16170589e-03   -1.57393627e-02   3.10725961e-02  -1.85927004e-01  -3.00702751e-01]
 [ -1.54009566e-01  -1.63645968e-01  -6.21008761e-02  -4.15114351e-02    7.96759799e-02   1.03550851e-01   2.61337981e-02   6.59552515e-02    1.21780880e-01   3.85850444e-02   1.37038186e-01   9.76100713e-02    5.49092405e-02  -6.50216267e-02  -2.03485489e-01  -2.80874968e-01]
 [ -2.44086161e-01  -9.51274037e-02  -4.62721437e-02   6.46303073e-02    1.54415473e-01   2.27095395e-01   2.33887628e-01   2.21897975e-01    8.98406878e-02   1.64675951e-01   1.18665241e-01   1.15437284e-01    6.57197135e-03  -5.83995730e-02  -2.58094877e-01  -4.32688028e-01]
 [ -1.72280252e-01   4.89486270e-02  -1.32203596e-02   4.19882536e-02    2.44949177e-01   2.76797265e-01   2.20231324e-01   2.70060301e-01    1.77096218e-01   1.69742838e-01   1.50313318e-01   1.00482479e-01    1.02392972e-01   2.17914563e-02  -1.57836646e-01  -4.28092927e-01]
 [  1.79538950e-02   3.49189900e-02   9.83115658e-02   3.46071780e-01    3.64327490e-01   4.97651309e-01   4.05940384e-01   4.58419204e-01    2.46680513e-01   2.72137105e-01   1.26991466e-01   4.36227433e-02    2.65865736e-02  -1.57017022e-01  -2.30469927e-01  -5.59924126e-01]]

a2 = [[  1.59417421e-01   2.75699109e-01   4.38805729e-01   3.16495001e-01    5.05609035e-01   3.70471835e-01   2.97882617e-01   3.30004692e-01    1.74882084e-01   3.66091400e-01   2.06035018e-01   2.25608826e-01   -3.76871303e-02   3.92747372e-02   2.97037847e-02  -1.20564528e-01]
 [ -1.06066816e-01   7.93610141e-02  -2.01630909e-02   1.88227147e-01    3.90904188e-01   1.01513371e-01   2.08337411e-01   2.36098245e-01    6.87323064e-02   1.22099139e-01   6.43606260e-02   5.76961227e-02   -2.61285827e-02   5.99297173e-02  -2.23918259e-02  -1.65271193e-01]
 [ -2.81525791e-01  -6.75435886e-02  -3.05028912e-02  -6.30789716e-03    5.83926924e-02   9.14228931e-02   2.84992512e-02   1.12494104e-01    9.20350924e-02   6.76169321e-02   7.49405473e-02  -8.98120366e-03    4.98806797e-02   5.56719787e-02   2.34768633e-02  -1.17952392e-01]
 [ -4.78855729e-01  -1.17761031e-01  -1.11291043e-01  -1.28641605e-01   -2.66916789e-02   8.09331611e-02   5.84016107e-02  -1.03964731e-01   -2.33867802e-02  -9.38757136e-02   1.23708151e-01   3.50618176e-02   -1.31103834e-02   8.62211883e-02  -8.18290040e-02  -2.19236970e-01]
 [ -4.37533081e-01  -1.82814792e-01  -7.95461386e-02  -1.04592741e-02    4.98701213e-03   1.78592309e-01   1.11770973e-01  -6.01265244e-02    2.24331111e-01   5.43120503e-03  -1.45348564e-01  -5.75921535e-02   -2.67154835e-02  -1.08576100e-02  -5.66619970e-02  -1.36317059e-01]
 [ -5.54690599e-01  -2.53759950e-01  -1.14784598e-01  -9.91124883e-02   -7.07491115e-03   3.84681225e-02  -1.53625607e-02   2.02380400e-02    8.09569880e-02   9.40159187e-02   2.52465252e-03  -6.20342232e-02   -1.79559067e-01  -1.49244472e-01  -2.37291396e-01  -1.61697552e-01]
 [ -5.34809411e-01  -2.31485575e-01  -1.15715161e-01   3.05619538e-02    9.64831561e-02   7.91671723e-02   4.76963725e-03  -4.80037667e-02    2.91059911e-02  -1.28923282e-01  -4.40730676e-02  -1.26936883e-01   -1.81597486e-01   4.19509374e-02  -2.30483115e-01  -2.04368517e-01]
 [ -5.40176392e-01  -2.75976747e-01  -1.61212906e-01   2.65779998e-03    1.04442075e-01  -1.08972073e-01   7.88866505e-02   5.97996861e-02   -1.39105739e-02   4.57823873e-02   7.16428235e-02   8.35161060e-02    2.16051172e-02  -1.09763004e-01  -2.39662707e-01   1.23840375e-02]
 [ -4.16245133e-01  -1.69305593e-01  -1.75102055e-01  -9.42419097e-02    3.40530723e-02   2.04554215e-01   5.65167814e-02   1.54361457e-01    4.90531921e-02  -5.53098954e-02  -1.44823477e-01   7.58894300e-03   -5.83246872e-02  -1.40130296e-01  -1.29858971e-01  -8.90961848e-03]
 [ -3.94330055e-01  -2.24345237e-01  -1.07050322e-01  -2.00992431e-02    5.49588352e-02   2.42584571e-02   7.44633302e-02   3.13398615e-02    1.47840261e-01  -1.48282265e-02   1.70811281e-01   1.97166670e-02    8.82058069e-02  -2.18384098e-02  -7.50413612e-02  -1.35351777e-01]
 [ -5.42503059e-01  -2.87983984e-01  -2.04616897e-02  -5.36132697e-03    1.54684737e-01  -8.80823359e-02   8.26390740e-03   1.00909866e-01    9.27140713e-02  -1.80936325e-02   1.80701479e-01  -2.13784389e-02   -1.05944715e-01  -3.10696103e-02  -1.97208956e-01  -1.51743144e-01]
 [ -3.79780620e-01  -1.09763764e-01  -1.08477071e-01   8.64163637e-02   -2.01241523e-02   1.23174094e-01   5.10867611e-02   8.40261877e-02    9.89435427e-03  -5.48224011e-03   1.73904702e-01  -4.23800275e-02   -2.73368303e-02  -1.04461193e-01  -1.41063973e-01  -2.87004355e-02]
 [ -1.37227595e-01  -1.22555643e-02  -2.86682453e-02   6.95600808e-02   -8.49860255e-03   9.49958060e-03   1.57153159e-01   6.14888668e-02    6.74496740e-02   8.20785016e-03  -6.32270332e-03  -8.00635442e-02    3.78660485e-02   2.47027799e-02  -1.90455280e-02   9.42126755e-03]
 [ -1.13854282e-01   1.98714323e-02   6.03984706e-02  -2.44734734e-02    1.11036375e-01  -7.83390552e-02   3.52615826e-02  -8.23115408e-02   -3.82903479e-02   3.33573408e-02  -3.41078937e-02  -9.68115330e-02    4.53954330e-03  -9.06212162e-03   5.41415531e-04   7.59770572e-02]
 [ -1.01279005e-01   1.11115605e-01   1.05507039e-01   1.42066613e-01    2.01747611e-01   8.87542367e-02   1.60822868e-01   1.61088064e-01    8.88347551e-02  -3.08089200e-02  -3.85460742e-02   3.33978683e-02    1.54254744e-02   2.33512502e-02   5.89844845e-02   1.28175005e-01]
 [  7.40021691e-02   1.90638632e-01   1.02306858e-01   2.72189021e-01    1.81028247e-01   2.53910214e-01   2.13996768e-01   1.12355657e-01    1.24153802e-02   1.21398315e-01   2.14406457e-02   3.55310589e-02    5.14880978e-02   1.46108335e-02   4.85543646e-02   1.10301010e-01]]

a3 = [[ 0.13168441  0.02744295  0.01577437 -0.13774948 -0.06304394 -0.13467146 -0.16844451 -0.15449335 -0.14348395 -0.1866449  -0.03650653  0.03550597 0.02804591  0.049265    0.25786775  0.26508096]
 [ 0.27058509  0.22830355  0.11697343  0.09170607 -0.00865833 -0.07360382 0.00736231 -0.05222921  0.06859612 -0.06921027  0.04247191  0.02606822 0.08519498  0.05879767  0.19032177  0.2154687 ]
 [ 0.18652949  0.02625911  0.03207101  0.11288989  0.06089963 -0.00559159 0.06463003  0.01649365  0.00579324  0.07473002  0.05026865  0.08661137 0.04374312  0.08963674  0.10100528  0.17699641]
 [ 0.22507785  0.08862077  0.12867574  0.09018828 -0.01234456  0.0087951 -0.03261581  0.00102021 -0.03211314 -0.02837408 -0.04643176 -0.02965496 0.06319667  0.01531297  0.05012338  0.02256867]
 [ 0.08286519  0.15018962  0.00305827  0.16058597 -0.02280995 -0.0693447 -0.10665261  0.02174232 -0.04849785  0.04579338  0.0792868   0.01990244 0.08816284 -0.03614648 -0.12236853 -0.02734168]
 [ 0.0848213   0.06837914 -0.04697729  0.0928266   0.03814057  0.01665883 0.01202531  0.03229125 -0.07676143 -0.06747389 -0.03571362 -0.10629831 0.11999468  0.01208274  0.00245055 -0.19486268]
 [ 0.08366736  0.1643793   0.10246433  0.01717122 -0.00039573 -0.00173333 -0.13351613 -0.03190262 -0.07533646 -0.06296897 -0.04763259 -0.05017048 0.09349895 -0.05965202 -0.0255035  -0.13108113]
 [-0.03744179  0.05624874 -0.12166987 -0.04382786 -0.07480728  0.03350282 0.0812323   0.05690119  0.04719796 -0.02287978  0.04121236  0.0584004 -0.05790912  0.06100204 -0.13126108 -0.21939303]
 [-0.12402252 -0.01494225  0.00676601 -0.11254211 -0.03114249 -0.05271174 -0.0554288  -0.11894653 -0.06919855 -0.00317948  0.13526627 -0.02489533 -0.02798731 -0.09280476 -0.03405733 -0.22008495]
 [ 0.03512285 -0.12129633 -0.01581804 -0.07862451 -0.06021176 -0.11871488 0.04178407 -0.14720973  0.0202192   0.01356707  0.10473233  0.1212577 -0.10402222  0.00619128 -0.16687545 -0.23024787]
 [-0.1014391  -0.07855608 -0.07398649 -0.09368829 -0.17675599  0.04714136 -0.13981721  0.05847812 -0.18964495 -0.05256673  0.05035401  0.04559431 -0.00569612  0.00210382 -0.06176491 -0.29680634]
 [-0.08905267 -0.03816798 -0.11127219 -0.01037013 -0.09501708 -0.01456021 -0.06732245 -0.00526051  0.11037914 -0.01974052  0.07527925  0.05429077 -0.07775727 -0.0333932  -0.18813604 -0.37601671]
 [-0.09611952 -0.04851221 -0.07676783 -0.09014851 -0.02446666 -0.07241469 -0.06163064 -0.10343841 -0.0229751  -0.00813136 -0.05565527  0.05534555 0.05648547  0.04944264 -0.16732776 -0.35666263]
 [-0.00766846 -0.21708216 -0.05045699 -0.06278723  0.18657418 -0.09470266 -0.02142122  0.00460851  0.07722528 -0.0425199  -0.032238    0.20291731 0.09802769  0.03652344 -0.05152482 -0.08944786]
 [-0.00499408  0.14374657  0.0522738  -0.08503413 -0.19117022 -0.0255383 -0.03716249 -0.01061376 -0.03060044 -0.05301192  0.07425432  0.21471481 0.15749295  0.14839128  0.04906501 -0.09137239]
 [-0.06174694  0.15358426  0.12395891  0.11059483  0.04593498 -0.06209092 0.07345338  0.09183076 -0.03711468  0.12450304  0.16754447  0.23325495 0.19184496  0.2136808   0.18502066  0.04318863]]

a4 = [[-0.11749779 -0.05350712 -0.1348336  -0.17742333 -0.4111338  -0.29357129 -0.35705048 -0.15220052 -0.22213958 -0.01414508  0.17324924  0.29081702 0.56083149  0.66973948  1.14255977  1.34138322]
 [ 0.02131518 -0.01919048 -0.05018749 -0.21854284 -0.21385959 -0.259395 -0.27255049 -0.34102935 -0.32718456 -0.06422763  0.04689481  0.20799279 0.37092409  0.60390162  0.8681792   1.12014484]
 [ 0.04472732  0.08868187 -0.07801311 -0.20966147 -0.28547427 -0.30261654 -0.28224498 -0.26775572 -0.27388749 -0.2806032  -0.00986739 -0.02487555 0.28232428  0.35155696  0.75485003  1.0410769 ]
 [ 0.10103722  0.05233142 -0.11146542 -0.18168654 -0.28474206 -0.32594481 -0.29527581 -0.4251703  -0.33700839 -0.36073714 -0.14883418 -0.04795876 0.16538206  0.24261203  0.64574593  0.87336624]
 [ 0.2673513   0.08765271 -0.05932872 -0.16309777 -0.29049242 -0.33538815 -0.42882022 -0.41516906 -0.37780935 -0.20897961 -0.27257827 -0.01549148 -0.01252762  0.19075336  0.56590182  0.88190103]
 [ 0.36911345  0.18030213 -0.07801311 -0.1616805  -0.33911508 -0.5097782 -0.28889057 -0.28787026 -0.40687725 -0.41686577 -0.31361249 -0.07717431 -0.02521607  0.2390458   0.3550677   0.73788422]
 [ 0.47718877  0.02654823 -0.05615873 -0.19144672 -0.33884341 -0.31110033 -0.31377658 -0.42976728 -0.46800742 -0.36119643 -0.2656877  -0.25537115 -0.07763548  0.09031294  0.30917409  0.75194842]
 [ 0.57247263  0.14716589  0.07981957 -0.16409346 -0.3276512  -0.28773829 -0.43376279 -0.35868758 -0.46954203 -0.43951142 -0.26638749 -0.21564539 -0.11236835  0.13679242  0.32271844  0.63799745]
 [ 0.59532678  0.35650444  0.00938599 -0.159206   -0.32806692 -0.45750192 -0.45422313 -0.29784453 -0.3152858  -0.29337871 -0.28832528 -0.15217973 -0.20439513 -0.08163199  0.29860404  0.46947521]
 [ 0.72664332  0.33899289  0.07447535 -0.05559826 -0.20337877 -0.38217077 -0.51380223 -0.43223646 -0.47324112 -0.31047073 -0.40062171 -0.25591975 -0.19817074 -0.05384182  0.24956897  0.54252696]
 [ 0.88563502  0.54297906  0.25540325 -0.06545697 -0.20713553 -0.26731372 -0.43000647 -0.4214865  -0.45463932 -0.40498257 -0.31771863 -0.22994579 -0.30287457 -0.01058032  0.21024302  0.49679467]
 [ 0.93132973  0.56891245  0.2811318   0.01568188 -0.05798953 -0.30743071 -0.42688456 -0.42400801 -0.48575461 -0.43783572 -0.35876346 -0.37501505 -0.22128755 -0.05765278  0.15412028  0.3687835 ]
 [ 1.22741735  0.73049539  0.35396668  0.1430953  -0.1295982  -0.28676817 -0.34816241 -0.45247504 -0.53974897 -0.41966918 -0.36651316 -0.26911846 -0.25642568 -0.06289142  0.14226887  0.41688278]
 [ 1.37189138  0.91973025  0.58022255  0.25436303  0.0328166  -0.09849797 -0.35052684 -0.38814628 -0.41113541 -0.39214423 -0.34548759 -0.34379181 -0.25262359 -0.08705949  0.06799741  0.36481535]
 [ 1.54320455  1.12364137  0.65205187  0.43220598  0.10746445 -0.13212682 -0.28237581 -0.39677152 -0.48591188 -0.40544096 -0.4178319  -0.42457408 -0.27753031 -0.0034197   0.12726913  0.27515739]
 [ 1.79600549  1.22659111  0.8502425   0.53927028  0.18364152 -0.0456468 -0.19478089 -0.40161666 -0.4907935  -0.50545317 -0.46927354 -0.45937207 -0.40707463 -0.22911449  0.06844459  0.40847272]]

a5 = [[ 0.01445956  0.1302118   0.0782003  -0.021243    0.07870161  0.03051911 -0.03486719  0.1248925   0.18520913  0.31306943  0.50723934  0.26098278 0.39833227  0.4604637   0.28485206  0.29222536]
 [-0.08964267 -0.08218586 -0.14757897 -0.06895517  0.14375471  0.0880655 0.02502152  0.13572757  0.01429544  0.1776973   0.16688952  0.15288077 0.08271749  0.22125086  0.02350599  0.07691664]
 [-0.03775256 -0.09424652  0.02461008 -0.11302023 -0.06408143  0.01589322 -0.11336452  0.07377681  0.04727303 -0.05026238  0.01134754  0.26165047 -0.0161325   0.03313433  0.04863763 -0.16999808]
 [-0.13558823 -0.06511511  0.03178994 -0.02216791  0.00281752  0.04154164 -0.0860147  -0.08174924 -0.10484901  0.04602644  0.02064282  0.05435944 0.09297117  0.0005534  -0.25636747 -0.25224888]
 [-0.09025925 -0.24748135 -0.06062268 -0.02948966 -0.00177643  0.01584719 0.06298281  0.00210494  0.06100411  0.01639792  0.05608888 -0.0068405 0.16293913 -0.01293559 -0.1201852  -0.21878824]
 [-0.0926018  -0.05338344  0.06806201 -0.09561785  0.05014634 -0.01886651 0.0575321   0.0381678  -0.02017579 -0.041547    0.24379124  0.05915692 0.11950628 -0.0612601  -0.05331234 -0.17112419]
 [ 0.00994141  0.04009414  0.05993721  0.01272582  0.00240345 -0.01948431 -0.05685068  0.01539666  0.05168558  0.12002387  0.05077691  0.09242284 0.09129992  0.01841706 -0.08858258 -0.09783574]
 [ 0.04118472 -0.07900854  0.00828546 -0.20306234  0.05900609  0.01773994 0.05579879  0.11920433  0.00145829  0.10593184  0.04653966  0.05101446 0.04269022  0.01300581 -0.01757051 -0.14313334]
 [ 0.0375701  -0.07645491 -0.04098864  0.07337385  0.02780628  0.05541366 0.04692689  0.12713534  0.04963071  0.01596765  0.0393878   0.0605477 0.09626682  0.11804087  0.01934444 -0.02143176]
 [ 0.05368399 -0.06127965  0.00731694  0.05202716  0.04080888 -0.04231865 0.02391348  0.10276648  0.0987514   0.15087177  0.16800275  0.0909287 0.09940574  0.06025984  0.15507011  0.06676273]
 [ 0.31094456  0.10584133 -0.06729974 -0.01019134 -0.06891743  0.1430238 0.01721337  0.06842955 -0.00734797  0.06032335 -0.01055837  0.0535599 0.13003899  0.0106927   0.15136158  0.10780501]
 [ 0.11116197  0.16653794 -0.05455011  0.1607312   0.13447279  0.13973272 -0.03531887  0.08874268  0.09637073  0.14391345  0.08803093  0.12655768 0.1386065   0.0867073   0.00495002  0.016728  ]
 [ 0.32058963  0.0057609   0.08437232 -0.02067257 -0.00359812  0.10190222 0.0510625   0.06610221  0.00664587  0.09213357  0.02220334  0.04167119  -0.0585699   0.17166199  0.03692572 -0.01792734]
 [ 0.27430925  0.03856466  0.04252997 -0.03798515 -0.04480179 -0.06459145 0.05483484  0.11935659  0.11745534  0.090941    0.05575753 -0.09784932  -0.02898205 -0.08090201  0.07226113  0.052496  ]
 [ 0.05969742 -0.08981745 -0.0902775   0.05184247 -0.11103791 -0.00162347 0.09401981 -0.00538335  0.04419785  0.03546593 -0.10478649 -0.0112411  -0.01503519 -0.02886185 -0.11082293  0.06076149]
 [-0.07310832 -0.34598896 -0.16923147 -0.090706   -0.16434112 -0.16378966 0.01915011 -0.15546194  0.09322318  0.0040263   0.03989048 -0.05183824 -0.05100267 -0.15323292 -0.01911132 -0.07216142]]

a6 = [[-0.10714427 -0.19569185  0.00127218 -0.10090217  0.14061555 -0.16236539   0.09147922  0.08930707  0.11946823  0.29477972  0.32967708  0.22572915   0.16923608  0.27234167  0.33448774  0.22428147]
 [-0.26840314 -0.17972618 -0.12292822 -0.13004713 -0.10481562 -0.06923791   0.05283959  0.09385176  0.08859633  0.14687285  0.18330111  0.23441403   0.38256818  0.46544984  0.40445602  0.24005479]
 [-0.38341263 -0.16307098 -0.24515526 -0.10659463 -0.14375319  0.00432508   0.05354459  0.09041733  0.16004369  0.08888234  0.18035322  0.12163548   0.41838342  0.20728393  0.33752322  0.37054539]
 [-0.47589898 -0.34968808 -0.18451813 -0.22632013 -0.1772238  -0.13936637  -0.09153598 -0.15828857 -0.02985112  0.21031655  0.19202527  0.3918888   0.16652229  0.27821681  0.32635409  0.26282749]
 [-0.3337149  -0.35468808 -0.37800044 -0.23965886 -0.06886119 -0.05160919  -0.05580955 -0.04924069  0.05331646 -0.05501465  0.18508287  0.34277117   0.30175096  0.21265775  0.32111847  0.35581425]
 [-0.52444297 -0.41292262 -0.25021881 -0.13503405 -0.15377238 -0.13325286  -0.10103763 -0.05522894 -0.09735224  0.09799239  0.17788038  0.10231517   0.13322629  0.29598963  0.28342459  0.32415557]
 [-0.55408156 -0.45233145 -0.41310155 -0.12107892 -0.12842375 -0.20693912  -0.12904295 -0.10744506  0.08982836  0.03160856  0.14976047  0.15614972   0.24096388  0.39164531  0.31027004  0.33345285]
 [-0.39379558 -0.35963553 -0.31725249 -0.24305505 -0.20007123 -0.24873216  -0.07377739 -0.06796723  0.01491092  0.08826501  0.03156367  0.15714414   0.09595679  0.21546979  0.33074057  0.37549034]
 [-0.48388743 -0.45323175 -0.38863963 -0.25342581 -0.18834303 -0.19714983  -0.14325464 -0.12633334 -0.05908394 -0.0062999   0.03317094 -0.01748222   0.24594402  0.31924143  0.2821202   0.4035247 ]
 [-0.59004515 -0.5010879  -0.48251569 -0.22324237 -0.12261072 -0.12789333  -0.18513356 -0.10282098 -0.03621901 -0.07042962  0.0314423   0.06761087   0.35427946  0.30205703  0.41041982  0.53543359]
 [-0.45226508 -0.39330235 -0.31023586 -0.33958861 -0.29757342 -0.2974664  -0.0642966  -0.0182191   0.0321243   0.03773369  0.03882007  0.04903488   0.16361511  0.25259668  0.37831041  0.30367991]
 [-0.59126711 -0.44658762 -0.37215677 -0.33228382 -0.23341519 -0.17826848  -0.10792423 -0.11779622 -0.05266733  0.01463491  0.07108524  0.22478996   0.20945694  0.1772397   0.25681213  0.36749622]
 [-0.53605777 -0.45434734 -0.39523745 -0.32340303 -0.16668382 -0.18308018  -0.22818658 -0.05380718 -0.0094373  -0.05216692 -0.05372342  0.0245151   0.10656508  0.37056449  0.44113997  0.54953218]
 [-0.56899232 -0.40771797 -0.28036058 -0.3029899  -0.27812403 -0.15659222 -0.17148726 -0.07314656 -0.16610888 -0.11448807  0.00838884  0.10317342 0.25895423  0.34332114  0.45273265  0.50411659]
 [-0.60818207 -0.35592064 -0.40018326 -0.23850882 -0.22242686 -0.16392012 -0.156353   -0.10147277 -0.06032538  0.09374624  0.1382696   0.31648263 0.35687467  0.37223569  0.39966401  0.41982976]
 [-0.58057761 -0.50852877 -0.41843125 -0.36321703 -0.17753989 -0.11818786 -0.12414807  0.01688329  0.03833811  0.08106095  0.20884869  0.11940452 0.28587574  0.34315714  0.4023954   0.50844651]]

a7 = [[ 1.42721486  1.0925945   0.90828979  0.66828161  0.46884155  0.20972377   0.0474872  -0.15484688 -0.3045713  -0.47735155 -0.60810852 -0.82730621  -1.02117848 -1.21227908 -1.39373088 -1.85914433]
 [ 1.54253745  1.12252438  0.87329364  0.67207986  0.48692489  0.25377151   0.06043575 -0.09959822 -0.33011213 -0.46658695 -0.63335055 -0.8154943  -0.94697827 -1.1518389  -1.37150145 -1.7936312 ]
 [ 1.54155636  1.1447717   0.91144258  0.67177141  0.45177698  0.2953628   0.08535124 -0.08705731 -0.25788185 -0.4713434  -0.61487186 -0.82093149  -0.95829201 -1.2426213  -1.40384007 -1.73006284]
 [ 1.48823714  1.19172406  0.97084123  0.68985629  0.48758152  0.29177403   0.09374417 -0.11046376 -0.28338033 -0.41848943 -0.62743425 -0.77242273  -1.01024342 -1.22227287 -1.40989435 -1.77693439]
 [ 1.53086436  1.21886659  0.93302631  0.73644519  0.54107141  0.332248   0.13875017 -0.05107129 -0.22840548 -0.42499924 -0.57145226 -0.73561221  -0.95001769 -1.20918369 -1.41969895 -1.72514069]
 [ 1.56401312  1.23014045  1.01040626  0.78245896  0.56895655  0.34687814   0.16193521 -0.03207952 -0.22020108 -0.3767373  -0.53797245 -0.76738888  -0.97643089 -1.12886786 -1.41158247 -1.75339174]
 [ 1.54490542  1.26795244  0.99589425  0.84079319  0.60597259  0.37051558   0.17016411  0.00470835 -0.15395024 -0.34432173 -0.51882583 -0.71905702  -0.92952627 -1.13451397 -1.3800211  -1.70358479]
 [ 1.62818217  1.33036327  1.07158434  0.84643352  0.66272634  0.39227745   0.23739669  0.04377403 -0.1225213  -0.29042929 -0.49782506 -0.67874926  -0.91270429 -1.11768258 -1.34313178 -1.73685133]
 [ 1.62823915  1.3389703   1.09403276  0.89571601  0.69926584  0.47949779   0.27248105  0.07371482 -0.09505901 -0.26510698 -0.457957   -0.68274266  -0.85351849 -1.06518722 -1.35928082 -1.73719859]
 [ 1.66673934  1.37934756  1.11867154  0.97040337  0.7565828   0.52931726   0.31260186  0.10997185 -0.05341789 -0.24976723 -0.42955902 -0.6178574  -0.79472131 -1.04077303 -1.30260801 -1.64098084]
 [ 1.57096028  1.31092381  1.17239034  1.00106156  0.76191831  0.53576529  0.36570087  0.18721718 -0.00757159 -0.2054102  -0.39724892 -0.59976006  -0.8132726  -1.01886857 -1.27286112 -1.65402734]
 [ 1.57281172  1.36422801  1.20521975  1.06271625  0.80011433  0.63831621   0.41930661  0.2053183   0.02070186 -0.17800555 -0.35358953 -0.53987527  -0.75773913 -1.02233946 -1.27596498 -1.66482341]
 [ 1.54066133  1.36639929  1.18210566  1.08366346  0.95511371  0.69859165   0.43585339  0.24658275  0.06290235 -0.1540425  -0.37251726 -0.55997348  -0.77725881 -0.94154507 -1.23618329 -1.59222949]
 [ 1.4838568   1.28774726  1.20570493  1.08213508  0.96453148  0.70341516   0.52475554  0.30619949  0.05102425 -0.15584707 -0.33592552 -0.51061082  -0.71141845 -0.94550705 -1.1929754  -1.57056677]
 [ 1.45371902  1.31285894  1.15686059  1.04721773  0.96055925  0.80823725   0.55938262  0.35211048  0.10784827 -0.07263263 -0.26292267 -0.45645803  -0.69850558 -0.93524319 -1.22448099 -1.60827959]
 [ 1.40302384  1.27314067  1.14953721  1.0376116   1.00917482  0.89667547   0.6161471   0.44564807  0.19402686 -0.04337981 -0.22908376 -0.49548793  -0.69620323 -0.93382835 -1.22790098 -1.56603551]]

a8 = [[-0.01743305 -0.04723653 -0.012055   -0.00263692 -0.04338796 -0.04315694  -0.04545076 -0.02304844 -0.02402275 -0.02174522 -0.02597481 -0.02929067  -0.01164046 -0.00162881  0.03458638  0.0711351 ]
 [-0.02842434 -0.04315211 -0.0730954  -0.07025561 -0.06353398 -0.07427678  -0.06280724 -0.04469375 -0.05573238 -0.03692858 -0.03894547 -0.04338259  -0.02299892 -0.03843078 -0.0529595  -0.0139176 ]
 [-0.09916666 -0.10293945 -0.08092348 -0.06278908 -0.07089194 -0.06770115  -0.05169792 -0.03826629 -0.03595552 -0.04944037 -0.04800276 -0.04717428  -0.03586026 -0.055622   -0.06915413 -0.0245078 ]
 [-0.09198463 -0.08917769 -0.0820426  -0.07234756 -0.06349015 -0.05515132  -0.0381402  -0.01880281 -0.01381087 -0.02256049 -0.03899373 -0.03896563  -0.04799995 -0.03667047 -0.03494874 -0.00380233]
 [-0.09630412 -0.1059758  -0.10730683 -0.07839812 -0.06044984 -0.05177525  -0.03708662 -0.00871226 -0.0065842  -0.01722212 -0.0168631  -0.02188309  -0.03666051 -0.03168385 -0.04005236 -0.02146794]
 [-0.08767108 -0.10719685 -0.11739536 -0.07549261 -0.0543908  -0.03885132  -0.02252106  0.00066103  0.00288274  0.00029524  0.00665326 -0.01943159  -0.02009025 -0.01191546 -0.00497586 -0.01457408]
 [-0.06654013 -0.09625049 -0.10602929 -0.09482794 -0.06572163 -0.04426099  -0.02803188  0.00974587 -0.011892    0.00716517 -0.00060719  0.01958224  -0.01309971 -0.01619712  0.00952008 -0.00087026]
 [ 0.08066988 -0.09359825 -0.10727844 -0.11745833 -0.07035391 -0.04525821  -0.03376949 -0.02019567 -0.01931297 -0.01562417 -0.00742823  0.01848887   0.05103836 -0.00935611  0.01816777  0.04031647]
 [ 0.12173361 -0.07519668 -0.17625484 -0.13459334 -0.07932261 -0.03272693  -0.02201893 -0.02467044 -0.01851435 -0.013559   -0.07449482 -0.05313841   0.02971622  0.06992655 -0.05293789  0.0883399 ]
 [ 0.14707218  0.03575725 -0.1022186  -0.11443844 -0.12763369 -0.03564107  -0.02072198 -0.01454563 -0.01451568 -0.00127305  0.05811244 -0.0758228  -0.02200902  0.05759094 -0.01690287  0.08407993]
 [ 0.22192472  0.02678137 -0.08674781 -0.1435044  -0.12779881 -0.03317313  -0.01048476 -0.01667189 -0.04795384  0.03900524  0.0046077  -0.02037384   0.08648238  0.07601081  0.03959503  0.03465363]
 [ 0.23759817  0.05979635  0.08483468 -0.10462018 -0.13691933 -0.0675464  -0.04503452 -0.03340496 -0.04604556 -0.10729393 -0.02076549 -0.00643915   0.05439312  0.08581802  0.0611933   0.04823028]
 [ 0.26770791  0.21873     0.011995   -0.07667796 -0.12138518 -0.11101601  -0.08209541 -0.10946456  0.02599146 -0.08737764  0.04472266 -0.07573678   0.0591521   0.07729252  0.06427711  0.01643347]
 [ 0.15806915  0.0851729   0.00648212 -0.03480023 -0.16103475 -0.10895979  -0.03504623 -0.06231909 -0.08885982  0.04145328  0.04135893 -0.02740338  -0.00752849 -0.02118539  0.05738636  0.06934778]
 [-0.0530683   0.00034547 -0.1330651  -0.12306421 -0.03059986 -0.14757496  -0.12198094 -0.0576257   0.02696352 -0.07396169  0.03399772  0.00942367  -0.03523122 -0.00055425  0.09856869 -0.0221513 ]
 [-0.17984205 -0.12944455 -0.11471012 -0.22807334 -0.07681854  0.01585834  -0.02062328 -0.05346126 -0.08381432  0.00994659  0.12069301  0.02348263   0.19108152  0.10875057  0.11422411  0.05911572]]

a9 = [[  1.28310537e-02   8.23611487e-03   4.48829960e-03   3.59505066e-03    2.83777667e-03   4.55503352e-03   3.47268651e-03   5.85194305e-03    4.80868388e-03   4.78541153e-03   2.19508656e-03   3.78238736e-03    4.77530807e-03   1.90348690e-03   5.79540152e-03   2.10888218e-03]
 [  9.52929445e-03   3.08221625e-03   1.40303848e-04  -1.13494927e-03    1.21125742e-03   2.18183454e-03   4.50969581e-03   4.15048422e-03    6.66338298e-03   4.49650967e-03   1.32159935e-03   6.52195595e-04    1.87522359e-03   2.42402172e-03   2.23255926e-03   2.72463221e-05]
 [  6.20070100e-03   2.46208790e-03  -1.30123948e-03  -4.87811667e-05    2.75756523e-04  -8.16580956e-04   2.51681590e-03   4.33287211e-03    4.71362611e-03   3.54617322e-03   2.42380449e-03   1.50378211e-03    1.20168109e-03   1.19969866e-03   1.26780802e-03   1.24388898e-03]
 [  6.26458833e-03   3.00420704e-03   7.32998014e-04  -7.42586621e-04   -3.61636921e-04   5.88050636e-04   3.91134480e-03   6.06236141e-03    7.77407968e-03   5.19942259e-03   5.82646206e-03   1.93594070e-03    2.29714997e-03   1.58874819e-03   1.50837819e-03  -4.59547649e-04]
 [  3.30295064e-03   3.85087985e-03   1.07079057e-03   1.55459170e-03    9.88873187e-04   1.75517763e-03   2.53328402e-03   4.06005327e-03    7.68390065e-03   7.69022200e-03   4.60444251e-03   1.88018149e-03   9.33515024e-04   3.57292243e-03   1.87256502e-03   1.44171121e-03]
 [  5.85393328e-03   2.96782050e-03  -3.03124252e-04   1.97677477e-03    2.24038586e-03   2.46017007e-03   5.60610369e-03   7.07541313e-03    6.81176642e-03   5.13135362e-03   5.22128725e-03   5.56053827e-03    4.67601838e-03   3.92544596e-03   2.30088062e-03   2.10459088e-03]
 [  7.60973059e-03   3.72909917e-03   3.79517535e-03   3.28633352e-03    2.54805549e-03   4.23198566e-03   6.29716646e-03   6.35050144e-03    3.73019581e-03   5.58990659e-03   5.86993573e-03   5.01916558e-03    3.26141575e-03   3.28523060e-03   2.60867458e-03   3.16049112e-03]
 [  7.60755874e-03   6.12623990e-03   5.26198745e-03   3.98248853e-03    4.41717729e-03   6.27723755e-03   5.35886874e-03   6.37117401e-03    7.39269517e-03   6.35962188e-03   6.98153907e-03   6.02233596e-03    8.32077861e-03   7.26594962e-03   5.72213903e-03   6.38888916e-03]
 [  7.59767415e-03   9.08366311e-03   5.88402990e-03   4.40958655e-03    5.34689939e-03   6.10541925e-03   6.55691279e-03   6.99465815e-03    6.55210298e-03   8.19085911e-03   7.56573165e-03   8.95727519e-03    7.21369963e-03   5.34363603e-03   8.13714508e-03   6.23092055e-03]
 [  8.60120449e-03   6.16135821e-03   4.95195016e-03   6.94533437e-03    5.51837170e-03   6.17096992e-03   8.71602539e-03   5.88080939e-03    7.41875917e-03   8.05835146e-03   7.78156938e-03   9.36343800e-03    6.35956973e-03   6.49788557e-03   5.71854133e-03   4.99381917e-03]
 [  9.56591778e-03   6.97044563e-03   5.67543646e-03   4.51927399e-03    4.20977455e-03   6.65180059e-03   6.30656164e-03   6.57898793e-03    6.17300067e-03   8.26408435e-03   8.97366554e-03   8.81298259e-03    8.32707714e-03   5.62460301e-03   5.79260662e-03   5.69794700e-03]
 [  9.12396330e-03   6.40751421e-03   3.42896814e-03   5.20774443e-03    3.84914433e-03   5.96987270e-03   4.81548579e-03   7.63341784e-03    6.99768029e-03   6.48615928e-03   8.46229214e-03   6.70127477e-03    6.09110715e-03   6.70837611e-03   6.11431105e-03   4.98079741e-03]
 [  1.11427885e-02   5.61539922e-03   1.72768638e-03   2.61133467e-03    1.87172904e-03   2.81131221e-03   5.62187470e-03   5.93045726e-03    6.07713545e-03   7.94971362e-03   9.08880681e-03   8.84481985e-03   8.30492470e-03   6.51988667e-03   5.66060189e-03   2.97343219e-03]
 [  1.14517631e-02   5.18385135e-03   3.57033219e-03   1.43785635e-03    4.81399661e-03   2.05167523e-03   5.44790691e-03   6.75404817e-03    8.21977947e-03   9.34197195e-03   9.01474617e-03   8.42911284e-03    8.33903998e-03   7.12610269e-03   7.44773401e-03   6.14703307e-03]
 [  1.38427336e-02   1.00503312e-02   6.58350810e-03   4.98024793e-03    3.98446247e-03   5.04735624e-03   5.64938830e-03   8.31567124e-03    9.75152757e-03   9.49085504e-03   9.59767960e-03   1.03666559e-02    9.74173937e-03   9.69655998e-03   9.64389928e-03   8.10198765e-03]
 [  1.50001515e-02   1.30188446e-02   9.76035744e-03   7.83692300e-03    6.55890908e-03   8.31088237e-03   7.75158266e-03   8.96310993e-03    7.92854559e-03   1.11075174e-02   1.05947880e-02   9.99856740e-03    1.10631203e-02   1.01849874e-02   8.90370738e-03   7.17525790e-03]]


max0 = max(a0(:))
max1 = max(a1(:))
max2 = max(a2(:))
max3 = max(a3(:))
max4 = max(a4(:))
max5 = max(a5(:))
max6 = max(a6(:))
max7 = max(a7(:))
max8 = max(a8(:))
max9 = max(a9(:))
mx = max([max0 max1 max2 max3 max4 max5 max6 max7 max8 max9])

min0 = min(a0(:))
min1 = min(a1(:))
min2 = min(a2(:))
min3 = min(a3(:))
min4 = min(a4(:))
min5 = min(a5(:))
min6 = min(a6(:))
min7 = min(a7(:))
min8 = min(a8(:))
min9 = min(a9(:))
mn = min([min0 min1 min2 min3 min4 min5 min6 min7 min8 min9])

bottom = mn
top = mx

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
h0=contourf(a0);
shading interp;
caxis manual
caxis([bottom top]);
title('z_0');
xlabel('position x')
ylabel('position y')

subplot(1,10,2)
h1=contourf(a1);
shading interp;
caxis manual
caxis([bottom top]);
title('z_1');

subplot(1,10,3)
h2=contourf(a2);
shading interp;
caxis manual
caxis([bottom top]);
title('z_2');

subplot(1,10,4)
h3=contourf(a3);
shading interp;
caxis manual
caxis([bottom top]);
title('z_3');

subplot(1,10,5)
h4=contourf(a4);
shading interp;
caxis manual
caxis([bottom top]);
title('z_4');

subplot(1,10,6)
h5=contourf(a5);
shading interp;
caxis manual
caxis([bottom top]);
title('z_5');

subplot(1,10,7)
h6=contourf(a6);
shading interp;
caxis manual
caxis([bottom top]);
title('z_6');

subplot(1,10,8)
h7=contourf(a7);
shading interp;
caxis manual
caxis([bottom top]);
title('z_7');

subplot(1,10,9)
h8=contourf(a8);
shading interp;
caxis manual
caxis([bottom top]);
title('z_8');

subplot(1,10,10)
h9=contourf(a9);
shading interp;
caxis manual
caxis([bottom top]);
title('z_9');



==> figs/scripts/4-disentangled/GraphicsPosition_idx_6.m <==
% Completed -- High Quality !!!

a0 = [[ 1.79254341  1.82760453  1.86517727  1.89607728  1.87856758  1.84511375   1.8796109   1.89379036  1.86786103  1.88601315  1.83610713  1.87058246   1.83167195  1.85939765  1.84647191  1.88983786]
 [ 1.4479996   1.43189847  1.44274056  1.4410888   1.38904738  1.38929081   1.40138793  1.42075169  1.39857495  1.42607653  1.39004302  1.38376665   1.38066626  1.37193656  1.40266395  1.38257015]
 [ 1.12327003  1.10031378  1.08850121  1.06631184  1.08133781  1.12013257   1.08356333  1.09239292  1.0825913   1.09233308  1.09322703  1.08868659   1.09733105  1.07126963  1.0616318   1.0913626 ]
 [ 0.86942297  0.83880728  0.86025363  0.85488421  0.85092998  0.84023851   0.82583898  0.83895576  0.8379752   0.83137351  0.83429688  0.83427358   0.83180493  0.82923013  0.83715045  0.83052248]
 [ 0.6656428   0.66294587  0.65006369  0.64509928  0.63569069  0.63066638   0.64236289  0.63877845  0.62599206  0.62659764  0.61601835  0.62298739   0.61713362  0.61954296  0.62124681  0.61440158]
 [ 0.4650397   0.46286222  0.46541685  0.4601953   0.45327613  0.44674274   0.44355133  0.4453091   0.43095878  0.43149582  0.43101808  0.43935826   0.43453848  0.43159837  0.41491446  0.42083243]
 [ 0.29922271  0.29557851  0.28486353  0.27735209  0.27159485  0.27811232   0.27329096  0.2676008   0.25164318  0.25623178  0.2586875   0.24812421   0.25325596  0.24360219  0.25459     0.25124612]
 [ 0.1306209   0.12277513  0.12511125  0.11734718  0.11376719  0.1054807   0.10597662  0.09849355  0.08832777  0.0820196   0.09074192  0.077056   0.08268127  0.07935293  0.08793231  0.07886478]
 [-0.05084976 -0.05379043 -0.03715194 -0.04370965 -0.04561086 -0.05380841  -0.06212652 -0.06872436 -0.08233668 -0.08726058 -0.08779153 -0.0885873  -0.0888228  -0.09861352 -0.09397425 -0.1008826 ]
 [-0.22777161 -0.20143762 -0.22961263 -0.22412515 -0.22296129 -0.23037  -0.2465737  -0.24327525 -0.24047205 -0.24627723 -0.25093606 -0.25918421  -0.25896567 -0.25828013 -0.26672098 -0.26624864]
 [-0.40360487 -0.40837941 -0.39229894 -0.38968831 -0.38677621 -0.40188774  -0.41041958 -0.41287926 -0.43008974 -0.43732125 -0.43733245 -0.43987834  -0.44284528 -0.44907022 -0.44529587 -0.44623783]
 [-0.60211855 -0.59075087 -0.57851684 -0.59394646 -0.59458393 -0.60428476  -0.59681058 -0.59684473 -0.61058402 -0.62228268 -0.62029386 -0.62545371  -0.63432312 -0.63536406 -0.64046562 -0.63584799]
 [-0.7872023  -0.81365722 -0.81225944 -0.7887454  -0.8065536  -0.80083472 -0.79745471 -0.82582837 -0.8386296  -0.82723498 -0.83909822 -0.84347236  -0.82961708 -0.856125   -0.86834425 -0.85659891]
 [-1.05899298 -1.04100788 -1.05156541 -1.05602837 -1.03449667 -1.04129648  -1.05204856 -1.05606985 -1.07577753 -1.07868052 -1.09566188 -1.0994978  -1.08688128 -1.11346126 -1.11173594 -1.11766636]
 [-1.34723401 -1.38508856 -1.36030877 -1.36556005 -1.39315772 -1.37895393 -1.38713431 -1.39833426 -1.38850677 -1.39381456 -1.39675581 -1.41328859  -1.41236281 -1.43416131 -1.43373382 -1.43141031]
 [-1.87321198 -1.81906736 -1.8662318  -1.87883973 -1.87469089 -1.86939847 -1.91349566 -1.90935898 -1.92770016 -1.9099952  -1.898489   -1.89897132 -1.91055501 -1.91162872 -1.8956759  -1.85025668]]


a1 = [[-0.07216545  0.02595728 -0.15296951 -0.14535016  0.09239275 -0.02064125 -0.09811012  0.03578539  0.03761116 -0.10614783 -0.08619267 -0.08643732 -0.02703376  0.01755251 -0.0206312   0.14702545]
 [ 0.00425537 -0.04676859  0.07140049  0.02037386 -0.00926406 -0.04885748 -0.0972741  -0.09604903 -0.06301958  0.01778653 -0.02882424 -0.05158755 0.04898418  0.07433547  0.12897706 -0.0667152 ]
 [ 0.0542279  -0.01254647 -0.14321098  0.05217868 -0.08510129  0.07948928 0.01391869 -0.06176767 -0.08836924  0.09166105  0.03702654  0.1346992 0.03918229 -0.12804526  0.02939342 -0.00540894]
 [ 0.13840529 -0.02919653 -0.05410567 -0.00522651  0.03418699 -0.06995523 -0.0178409   0.16939005 -0.06802358 -0.00166272  0.02351537  0.08966984 0.06698372 -0.04394499  0.01287833 -0.08675129]
 [ 0.1017827  -0.02249075 -0.08132669  0.03739966  0.02330517  0.05466295 0.0289987   0.01210163  0.01747409  0.03088968  0.13791429  0.05585428 0.11032117  0.03426437  0.07718831 -0.04653184]
 [-0.15592493  0.04087231  0.02247071  0.07926801  0.08183829 -0.0183722 -0.09842467 -0.04267171  0.05356139 -0.02761098  0.01991787  0.08971967 0.09890899  0.03128627 -0.04707099 -0.00080989]
 [-0.00886527  0.03152642 -0.01328345  0.04466386  0.01958748 -0.00947611 0.12308606  0.1328619  -0.01792911  0.02944562  0.06820431  0.0237966 0.01207922 -0.09136932  0.05128819  0.04508706]
 [ 0.06591863 -0.03386607  0.09256262 -0.08643664 -0.07807419  0.0668002 0.2424854   0.02430355 -0.08104268 -0.08963732  0.00320542 -0.00860341 -0.02172157  0.05381719  0.07567865  0.13492227]
 [ 0.02017047  0.00111106  0.1069949   0.02611837  0.07234609  0.01289116 -0.02976141  0.03378914 -0.04692565 -0.05212276 -0.01710864  0.06523108 -0.0806324   0.12043998  0.03893455  0.1006815 ]
 [ 0.04149447 -0.06527716 -0.0495092   0.0007162  -0.00521046  0.01112449 -0.00282063 -0.10760623  0.13959581  0.03080313  0.10163887  0.05036191 0.00658284 -0.0113683   0.04739101  0.06033436]
 [-0.07390027  0.08306791  0.15476057  0.09485061  0.0009706  -0.13213785 -0.01824299 -0.13029097  0.06334851 -0.07169188  0.08536459  0.08824562 -0.00539422  0.01617752 -0.05370001 -0.06642897]
 [ 0.08809119  0.05931634  0.062802   -0.07108035  0.0185582   0.00747834 0.00923712 -0.06305699  0.01000875  0.01126521 -0.00391166  0.01020977 -0.0009339  -0.07224631  0.19672473 -0.05998049]
 [-0.01606238 -0.08393975 -0.04067173 -0.1398105  -0.00662961  0.01236157 -0.0200986   0.02376727  0.15822999 -0.02652489 -0.04599643 -0.0024583 0.0334975   0.05584079 -0.05925355 -0.01600794]
 [-0.08011117  0.0759009   0.02968212  0.02160067 -0.04944292 -0.07616644 0.12914057 -0.12814763 -0.15791017  0.05309615 -0.02841168 -0.02345545 -0.05151141  0.03991687 -0.08581851 -0.03557267]
 [ 0.02855575 -0.09502584  0.02674945  0.01155401  0.01234088 -0.04902846 0.01457328  0.02154694 -0.01323571  0.08884547 -0.02282206 -0.03312306 0.11681069 -0.00465953  0.06940859  0.06652689]
 [-0.04088038 -0.04164848  0.00351499 -0.08786596  0.01065808 -0.07158801 0.11691692 -0.06530268  0.10270049 -0.00214031  0.03296431  0.02081236 0.06494775 -0.06967315  0.01718412 -0.05267012]]

a2 = [[ 0.60710442  0.12103064  0.01553377 -0.141986   -0.15335372 -0.16890012 -0.28286886 -0.2465003  -0.24856406 -0.31155494 -0.30765378 -0.28912839 -0.36408558 -0.05188715  0.08665838  0.38863009]
 [ 0.64333117  0.32467124  0.06984229  0.11022067 -0.08174301 -0.07647735 -0.14699948 -0.14143458 -0.16655669  0.05370769 -0.10255865 -0.12250671 -0.13843845 -0.07338593  0.11467861  0.46606758]
 [ 0.55549675  0.31448615  0.19373852  0.0957872  -0.07819548  0.01659204 -0.09874606 -0.03766617 -0.06673468 -0.07509681 -0.03935174 -0.02034836 0.03643431  0.09480727  0.16144878  0.30531523]
 [ 0.60495448  0.33418995  0.11557364  0.14664651 -0.03790391  0.03510205 -0.04172926 -0.02598778  0.00775775 -0.02482726  0.00413293  0.01603966 -0.00326318 -0.01050754  0.03134707  0.44016725]
 [ 0.52456796  0.29838589  0.05719776  0.11274292  0.04413452 -0.05674011 -0.02565788 -0.05137321 -0.02668172  0.01211373  0.00086436 -0.05762412 -0.00434208  0.10857929  0.10000291  0.25187162]
 [ 0.57132149  0.22506171  0.26647633  0.02556332  0.12531337 -0.02153636 0.03170079 -0.09332354  0.08415323  0.03556666  0.09857913 -0.039888 0.0652509   0.07311428  0.17111582  0.24882394]
 [ 0.467621    0.22675672  0.05989387  0.13003784  0.05125712  0.04685584 0.05558835 -0.00107014  0.11118081  0.11375961  0.046703    0.06732696 0.06586955  0.07300627  0.06788626  0.2620205 ]
 [ 0.30200648  0.16322181  0.00429362  0.09207546  0.19166662  0.07733863 0.07798829  0.01113385 -0.05333246 -0.0541814   0.06258497  0.08792403 0.01903888  0.00947389  0.03888076  0.13371526]
 [ 0.32554394  0.14786159  0.05605489 -0.08291888 -0.00394021 -0.00534607 0.03177483  0.0137471   0.01816878 -0.04743541  0.01404966  0.04495059 0.00607567  0.06648586  0.03007103  0.24021676]
 [ 0.37681064  0.03371276  0.13713971  0.09541249 -0.0041562  -0.1696132 -0.13248235 -0.07507188 -0.0746238   0.06747346  0.07542715  0.11040139 0.0431033  -0.10526651 -0.04015734  0.02128919]
 [ 0.26417699  0.16792463 -0.02791502 -0.18494986 -0.12556365 -0.00293182 0.05635627 -0.04307915  0.04368152  0.07555985  0.01599408 -0.0960985 0.09400557 -0.06299542 -0.10794587  0.07090377]
 [ 0.23915917  0.12066007 -0.03810443  0.06591146  0.05909421 -0.06189895 -0.04745097 -0.11480279  0.04185476  0.09288807  0.03214089 -0.02737143 -0.01628183 -0.02440408  0.07183003  0.08026065]
 [ 0.02655987  0.02214562 -0.00318168 -0.17011695 -0.09944763 -0.03235002 -0.18478858 -0.00382281 -0.06366433 -0.03334661 -0.12651844 -0.06991625 0.11292868 -0.10320247  0.02052928  0.11403611]
 [-0.0299054  -0.14147402 -0.0143807  -0.064331   -0.18267588 -0.08003594 -0.08606479 -0.22288433 -0.10010926 -0.18462124 -0.12940827 -0.10152083 -0.05232206 -0.08373282 -0.01108499 -0.04986493]
 [-0.16237189 -0.20556319 -0.15956341 -0.22398016 -0.08749862 -0.21257481 -0.04275627 -0.12314088 -0.01088927 -0.07834618 -0.01037311 -0.09107201 -0.02263506 -0.14944609  0.0134152   0.02202469]
 [-0.57276332 -0.48339018 -0.31758553 -0.273031   -0.235706   -0.16691278 -0.23391715 -0.09698541 -0.09398518 -0.05483926 -0.0982804  -0.19611119 -0.11631135  0.01604746 -0.07442773  0.07767861]]


a3 = [[ -1.57330446e-02  -1.29583506e-02  -1.08327558e-02  -1.16373422e-02 -1.03624715e-02  -7.19405059e-03  -7.78240897e-03  -8.63625761e-03 -6.87396154e-03  -8.51413608e-03  -6.91824825e-03  -6.98632048e-03 -4.71276511e-03  -3.04046809e-03  -4.14680224e-03  -7.67385820e-03]
 [ -6.07475778e-03  -9.12565913e-04   7.72227650e-04   2.18126667e-03 4.08942346e-03   3.19171837e-03   5.88052068e-03   4.68494464e-03 3.28219077e-03   2.57649715e-03   3.20242485e-03   2.70374771e-03 2.41417182e-03   6.30361913e-03   4.98114293e-03  -3.06246075e-04]
 [ -2.33370066e-03   3.78938974e-03   5.96135948e-03   7.19872629e-03 7.29597639e-03   6.17834646e-03   5.74960513e-03   6.65960647e-03 5.13992272e-03   4.68635652e-03   2.73977639e-03   3.71848349e-03 4.07649390e-03   6.43034466e-03   7.28075439e-03   2.17502099e-03]
 [ -1.01462443e-04   7.18832808e-03   5.69851557e-03   5.58314146e-03 6.87936926e-03   8.20995495e-03   7.19769066e-03   4.33392404e-03 7.01629557e-03   7.98324309e-03   5.72123332e-03   4.85058781e-03 5.65082021e-03   8.27156659e-03   5.87203912e-03   1.83704495e-03]
 [ -5.23860333e-04   4.68100701e-03   4.93989745e-03   6.49506412e-03 6.34409720e-03   7.59824505e-03   9.09501035e-03   5.94373560e-03 6.93116756e-03   6.72496529e-03   5.22835832e-03   6.03905413e-03 5.50624449e-03   5.77718997e-03   5.21357870e-03   1.30048674e-03]
 [ -2.91763386e-03   2.62028421e-03   3.81792686e-03   3.58922919e-03 6.62728632e-03   7.21820211e-03   6.89189741e-03   5.35824616e-03 6.73496351e-03   6.54613134e-03   5.58619248e-03   4.52893088e-03 4.14083153e-03   6.26875414e-03   3.95782292e-03  -1.07963989e-03]
 [ -5.22460183e-03   2.74059689e-03   2.37893057e-03   3.51108168e-03 5.39802574e-03   6.14435179e-03   4.92698653e-03   4.63391375e-03 6.29404839e-03   6.57826569e-03   5.08425757e-03   5.14468690e-03 6.38107071e-03   5.55825001e-03   3.14673851e-03  -2.40874782e-04]
 [ -5.11360262e-03   2.06143432e-03   2.43860809e-03   3.21235810e-03 5.82350185e-03   5.76512329e-03   5.58254682e-03   4.84352512e-03 5.49041945e-03   5.38917817e-03   5.53413760e-03   7.06992764e-03 5.36841154e-03   4.92285239e-03   2.87659559e-03  -1.58718508e-03]
 [ -4.99497773e-03   3.54010169e-03   1.85421703e-03   3.46993585e-03 4.05282574e-03   4.79205325e-03   5.62534668e-03   4.30534035e-03 6.33585826e-03   7.06957746e-03   7.19292648e-03   6.53851731e-03 9.70386527e-03   5.08976355e-03   2.91256234e-03  -4.56308480e-03]
 [ -6.22469233e-03   3.10971099e-03   4.36482206e-03   4.41510370e-03 5.40186791e-03   6.77228440e-03   6.66861422e-03   6.43938361e-03 6.44030189e-03   6.20577252e-03   7.14032166e-03   7.47711351e-03 6.82936003e-03   6.56741019e-03   2.32958654e-03  -2.26233341e-03]
 [ -6.49312232e-03   8.44375696e-04   1.66491466e-03   3.35664279e-03 3.80214071e-03   5.84996538e-03   5.81249315e-03   6.04878366e-03 7.52837770e-03   8.42592400e-03   6.66647265e-03   6.10675104e-03 6.57175528e-03   3.85137717e-03  -1.98104754e-04  -4.58734622e-03]
 [ -6.23536995e-03  -1.35282672e-03   2.17491528e-03   4.29685228e-03 6.29642326e-03   6.22560550e-03   7.79825216e-03   7.94625189e-03 6.83197193e-03   7.87618849e-03   7.13551836e-03   6.78375643e-03 4.25560959e-03   3.93992011e-03   2.89796473e-04  -3.58865201e-03]
 [ -6.74760854e-03  -8.64126778e-04   3.65922373e-04   3.80268623e-03 6.39794115e-03   5.44288149e-03   7.21449358e-03   7.79712200e-03 7.61872903e-03   7.75287580e-03   5.04029682e-03   5.07936999e-03 4.60400619e-03   1.02231326e-03  -1.05194724e-03  -6.59394450e-03]
 [ -1.02646928e-02  -1.18608144e-03  -6.87962747e-04   2.05481099e-03 3.25353490e-03   3.12087336e-03   4.57984023e-03   4.91496688e-03 6.36004237e-03   5.05335582e-03   5.08606154e-03   4.52683121e-03 2.12878152e-03  -2.52195867e-04  -1.05550548e-03  -9.14752577e-03]
 [ -1.19136134e-02  -2.82482128e-03  -2.60574720e-03   7.86849123e-04 -2.48356460e-04   2.95614218e-03   2.42428086e-03   2.46476498e-03 3.86872631e-03   3.79680493e-03   2.58168578e-03   1.95449172e-03 1.00922410e-03  -2.05046272e-05  -4.12090169e-03  -1.14579434e-02]
 [ -6.87294174e-03  -2.93386565e-03  -1.87714444e-03  -1.11918210e-03 2.32721635e-04   1.61614676e-04   7.96418870e-04   1.53833826e-03 1.32743990e-05   2.50659022e-03   4.43596618e-05  -1.54007005e-03 -7.82609568e-04  -4.53383522e-03  -7.30315922e-03  -1.41314566e-02]]


a4 = [[ -4.45956916e-01  -2.59126902e-01  -1.54489949e-01   8.67408961e-02 5.75942695e-02  -1.57888513e-02   9.19921175e-02   1.97295491e-02 -2.64300983e-02   2.03263566e-01   2.19466090e-01   2.35958844e-01 2.59634495e-01   3.66249144e-01   3.52176428e-01   1.89582795e-01]
 [ -1.01164125e-01  -1.40331024e-02   9.89718884e-02   5.72820008e-03 2.24082395e-02   2.35385329e-01  -6.28804117e-02   8.54895189e-02 7.05224425e-02   1.31169692e-01   1.60482079e-01   2.12278917e-01 2.58185029e-01   2.21985340e-01   1.25972569e-01   1.28781378e-01]
 [ -7.61917084e-02  -6.13761880e-03  -6.32825866e-02   4.63445634e-02 2.94117238e-02  -1.41018629e-01   1.33938819e-01   3.24856117e-02 1.54988319e-01   7.73696005e-02   1.57458127e-01   5.80314063e-02 5.99696562e-02   7.10707754e-02   1.20351776e-01  -8.91310349e-02]
 [ -2.98306681e-02   1.95317734e-02   5.51238768e-02  -1.26180872e-02 -1.68095212e-02   1.03049248e-01  -3.61121967e-02   1.50902107e-01 -1.56318136e-02  -4.58208136e-02   1.15165375e-01   6.45325035e-02 2.13531777e-02  -7.85372108e-02  -1.16285950e-01  -1.91343501e-01]
 [  4.24893089e-02  -5.23378067e-02   3.89250219e-02   8.91220272e-02 1.54259503e-01  -7.59385899e-02   1.31545246e-01   8.09357092e-02 -1.42134437e-02   6.13986552e-02   1.52587090e-02  -4.60694209e-02 -8.68114904e-02   4.38762493e-02  -1.70057416e-01  -2.14173831e-02]
 [  8.73532146e-02   7.62033463e-02   1.25803113e-01  -4.10091467e-02 9.49160382e-03  -6.13381416e-02   9.61550698e-02   3.13495548e-04 -1.16844952e-01   6.43478781e-02  -9.64744985e-02  -1.28876865e-01 -1.11855544e-01  -1.11685336e-01  -1.00045569e-01  -1.86676845e-01]
 [ -3.61361988e-02   1.37021765e-01   3.97792198e-02   1.68952942e-02 -5.52095398e-02  -1.17339008e-01   1.13405555e-01  -7.75827095e-02 6.20689988e-02   1.43537028e-02   3.35045333e-04   1.34178475e-02 -6.37375638e-02  -6.77501485e-02  -8.15308169e-02  -2.39602998e-01]
 [  2.59064645e-01   1.37160197e-01   1.57410026e-01  -3.06535661e-02 1.88145116e-02  -1.32991061e-01  -1.62983552e-01   8.59230235e-02 3.71061675e-02   1.36222802e-02  -1.82587489e-01   3.74349356e-02 -6.98173791e-02  -7.61604607e-02  -1.16428696e-01  -1.00468822e-01]
 [  2.36063942e-01   7.62565508e-02   1.55234382e-01   7.54161701e-02 4.61764187e-02   4.34169695e-02  -9.85360518e-02  -5.84350638e-02 -4.81972136e-02  -9.21702981e-02  -1.23061702e-01  -6.10843934e-02 -8.95450860e-02   3.66120078e-02  -8.96427631e-02  -1.72062322e-01]
 [  2.17464015e-01   1.39296219e-01   1.40058681e-01   2.00184118e-02 -6.49032183e-03  -3.54663990e-02   1.36636952e-02  -7.97038451e-02 1.14604421e-01   3.81258726e-02  -1.52624339e-01   1.69647615e-02 -3.39708524e-03  -1.42279208e-01  -1.78195819e-01  -7.23922551e-02]
 [  1.23109445e-01   6.32804185e-02   1.69959106e-02   4.10347134e-02 -6.93239421e-02   6.03166446e-02   8.15983638e-02  -3.45176570e-02 1.19660094e-01   1.18463293e-01  -5.08890115e-02   4.56470624e-02 -5.68345748e-02  -9.34637040e-02  -1.39824852e-01  -5.78257442e-02]
 [  3.00966680e-01   9.44129750e-02  -5.27753914e-03  -6.26389729e-03 -3.65831293e-02  -1.87126733e-02   5.87959494e-03   5.94885200e-02 4.95430194e-02   3.93408211e-03  -7.26051033e-02  -9.00600478e-02 -1.12797491e-01  -1.50130495e-01  -1.78173199e-01  -4.58441004e-02]
 [  2.17458218e-01   1.82585344e-01   8.98093209e-02   2.48513445e-02 5.34671620e-02  -4.07731123e-02  -6.41926080e-02   3.35960500e-02 6.15085624e-02   2.37233695e-02   5.94810992e-02  -1.20980583e-01 -7.13471547e-02  -1.55752167e-01  -1.80760458e-01   2.85482407e-03]
 [  8.20760131e-02  -7.89385885e-02  -9.74538177e-02   6.31046062e-03 -1.13425061e-01   2.79427394e-02  -3.85150537e-02  -8.38960111e-02 8.57623816e-02   8.43323488e-03   2.06081476e-02  -9.39610079e-02 -5.45097291e-02  -1.23015083e-01  -1.79270104e-01   1.96452942e-02]
 [  1.10694714e-01   6.54136539e-02  -1.08739622e-02  -1.23424120e-01 -1.03891842e-01  -1.72140837e-01  -6.78712735e-03  -3.29141319e-02 8.19602013e-02   6.27458692e-02  -1.03493281e-01  -9.68346559e-03 -5.44374958e-02  -1.71530738e-01  -7.29577914e-02   1.04728406e-02]
 [  2.50241850e-02  -1.47526667e-01  -7.09444135e-02  -1.24314584e-01 -1.01159833e-01  -2.83153564e-01  -1.52337819e-01  -7.00676516e-02 -4.70896624e-02  -9.62427929e-02   8.45133967e-04   2.79464992e-03 5.62932305e-02  -9.05947201e-03   1.88045055e-01   3.20393056e-01]]

a5 = [[ -9.61248517e-01  -7.44495392e-01  -5.41938365e-01  -6.11042917e-01 -5.39958656e-01  -3.86584103e-01  -3.28075737e-01  -3.10175657e-01 -2.20826104e-01  -1.82957113e-01  -1.19793944e-01   7.93666169e-02 -2.19477210e-02   1.75464660e-01   2.44079873e-01   3.66991162e-01]
 [ -6.57424450e-01  -4.89416569e-01  -3.07428092e-01  -3.63299072e-01 -2.03972027e-01  -2.50438035e-01  -7.26166517e-02   8.84341262e-03 -1.15295671e-01  -5.23969494e-02  -7.48815462e-02   1.95642971e-02 2.56322761e-04   1.02429874e-01   2.86919445e-01   3.57827753e-01]
 [ -4.83320594e-01  -3.64053160e-01  -2.69238889e-01  -2.85149664e-01 -2.62930274e-01   1.22339249e-01  -1.03837267e-01  -2.88837086e-02 1.95123702e-02  -1.37618100e-02  -5.68169542e-02   1.70834195e-02 -3.82467583e-02   3.96044739e-02   2.76680589e-01   4.30819094e-01]
 [ -3.38003546e-01  -3.29874843e-01  -1.68817148e-01  -7.50998110e-02 -8.64030868e-02  -1.67911813e-01  -1.83685198e-02  -5.14583476e-02 -1.71978585e-02   6.09327481e-06   9.33796167e-03   9.47300065e-03 -2.15424486e-02   1.14321806e-01   2.67194986e-01   4.26064789e-01]
 [ -2.34508380e-01  -5.11088260e-02  -7.36139044e-02  -5.62632717e-02 -1.01150192e-01  -7.12193549e-02   1.30037352e-01   3.20786797e-02 3.66372243e-02   1.43885287e-02   5.34291007e-02   3.13026756e-02 2.09381320e-02   1.39078004e-02   1.81770384e-01   3.10875028e-01]
 [ -9.78568792e-02  -1.33546978e-01   3.63494124e-04   4.21015397e-02 -1.02304379e-02   6.36805892e-02   6.86101764e-02   2.60284021e-02 -7.49280397e-03  -2.66593229e-03   5.96813336e-02   1.49978558e-02 4.68695201e-02   1.19531266e-01   3.37025911e-01   3.12225848e-01]
 [ -3.58041339e-02  -1.51688866e-02  -1.91739798e-02  -4.30000983e-02 -4.54418845e-02  -8.12479034e-02   7.90827870e-02   9.49652269e-02 -8.77818465e-02   1.46361426e-01   8.07501599e-02   1.40265793e-01 1.25761265e-02   1.29149228e-01   1.11159764e-01   4.79399025e-01]
 [ -5.69220120e-03  -3.22896801e-02   5.04497066e-02   5.81248999e-02 5.66456877e-02   3.29211988e-02   7.11763725e-02   1.15786202e-01 -7.23522455e-02  -9.40740407e-02   4.59964126e-02   9.78125855e-02 1.07166730e-01   6.74647987e-02   5.26165403e-02   2.82556534e-01]
 [ -4.22751084e-02  -1.55725092e-01   1.24001458e-01   7.43537471e-02 1.75137985e-02   7.24347532e-02  -1.32265706e-02   4.82056811e-02 9.60086361e-02  -1.49894636e-02   9.18637868e-03  -1.39982775e-01 -4.07684483e-02   1.70045599e-01   9.69040543e-02   1.76914796e-01]
 [  6.15490973e-02   9.76914093e-02  -1.24036008e-02   7.29658306e-02 3.70829105e-02  -1.40979914e-02  -2.48418972e-02  -5.83095737e-02 -2.29627639e-02  -2.32732259e-02   6.71818852e-02   8.19376782e-02 8.49270970e-02   8.72388482e-02   1.16904736e-01   3.07874125e-03]
 [  9.46362093e-02   1.50365224e-02   8.19133893e-02   1.05479993e-01 1.55902058e-01   2.20477581e-04   1.21729262e-01   1.65568173e-01 -3.18365879e-02  -1.10778935e-01   2.84833321e-03   1.27897784e-01 1.43690199e-01   1.65573180e-01   1.87687531e-01   5.27055115e-02]
 [  1.84280038e-01   1.54522806e-01   1.24368899e-01   1.23535313e-01 2.25429516e-02   1.14096597e-01  -3.05973925e-02   6.20188862e-02 -1.40074408e-02   9.55986232e-02   1.20402440e-01   6.70761466e-02 1.01245299e-01  -6.78558052e-02   3.31182107e-02   3.38320807e-02]
 [  3.11133385e-01   1.11113235e-01  -2.89609972e-02   1.08060658e-01 4.72595803e-02   9.73552465e-03   9.83046293e-02   6.60701916e-02 3.08524370e-02   1.71774060e-01   9.08111632e-02   2.21239217e-02 7.65548041e-03   1.30810902e-01   1.32783251e-02  -3.23518703e-04]
 [  1.24760136e-01   1.75932422e-01   1.10006712e-01   8.71466696e-02 1.08210027e-01   2.15727925e-01   7.79205263e-02   1.16067201e-01 3.35034542e-02   1.46577985e-03   6.38169050e-02   4.35096258e-03 -4.60103750e-02   6.69128587e-03  -1.11364342e-01  -3.59177664e-02]
 [  2.61282682e-01   1.61730617e-01   7.11088032e-02  -9.21903457e-03 8.38443637e-03  -2.67503038e-02   2.82460395e-02   1.18707530e-01 2.57277433e-02  -1.15478598e-01  -3.16651613e-02  -1.37088448e-01 -7.14078993e-02  -6.15365542e-02  -4.82420884e-02  -2.11224973e-01]
 [  2.75633216e-01   2.38053724e-01   3.30145136e-02   6.82692975e-02 -6.96549416e-02   5.95728941e-02  -1.32674560e-01  -2.13238820e-01 -3.66530232e-02  -1.94111928e-01  -2.78210431e-01  -2.85382420e-01 -2.58450031e-01  -3.40418905e-01  -4.85474050e-01  -5.71612239e-01]]

a6 = [[ -8.08882620e-03  -7.06911227e-03  -4.74524964e-03  -6.90873992e-03 -7.42037455e-03  -7.19677936e-03  -8.51266552e-03  -1.09483320e-02 -9.84760094e-03  -9.19985212e-03  -8.35873187e-03  -8.44764058e-03 -1.03235543e-02  -1.11102853e-02  -1.31002041e-02  -1.06536560e-02]
 [ -3.25613189e-03  -2.56890850e-03  -2.48440704e-03  -3.46049457e-03 -3.26368725e-03  -4.05038847e-03  -5.74004324e-03  -5.58610726e-03 -5.87044377e-03  -5.07570338e-03  -4.79875738e-03  -5.19830966e-03 -6.47546491e-03  -8.30649585e-03  -8.15354288e-03  -7.44797802e-03]
 [ -3.06919636e-03  -3.30045586e-03  -2.91597215e-03  -4.45466861e-03 -3.91583424e-03  -3.05636320e-03  -4.72660456e-03  -4.54367325e-03 -4.05812170e-03  -3.98194091e-03  -3.95677192e-03  -4.26582387e-03 -5.62779233e-03  -6.50000200e-03  -6.02733763e-03  -7.02406233e-03]
 [ -3.92776495e-03  -4.37771017e-03  -1.68178172e-03  -1.91553263e-03 -2.24353373e-03  -1.99786504e-03  -2.21292046e-03  -2.19182554e-03 -1.52840628e-03  -6.43344421e-04  -4.16507653e-04  -1.17647205e-03 -2.05177697e-03  -3.90393031e-03  -3.02990829e-03  -1.12323021e-03]
 [ -4.44097864e-03  -3.00805434e-03  -1.92807661e-03  -1.82625966e-03 -1.02466031e-03  -1.88236742e-03   6.77277625e-04  -3.72479917e-05 1.84871245e-03   2.59040669e-03   3.83076165e-03   2.08163843e-03 1.14128587e-03  -1.58638367e-03  -7.92981766e-04   5.21047565e-04]
 [ -4.27489681e-03  -4.54361690e-03  -1.79970497e-03  -1.06081087e-03 -6.03983644e-04   5.45310962e-04   2.10945867e-03   1.66667090e-03 3.74343735e-03   5.54548483e-03   5.07755065e-03   3.07857501e-03 2.98784603e-03   2.28425534e-03   2.48230784e-03   4.08772053e-03]
 [ -2.91343872e-03  -3.63488076e-03  -1.16820063e-03  -6.50937494e-04 -3.76991171e-04   7.73186970e-04   2.45675957e-03   3.25811841e-03 2.79901247e-03   7.28058070e-03   6.54341467e-03   5.94604667e-03 2.48977519e-03   2.73396028e-03   2.70650792e-03   4.79566958e-03]
 [ -2.21680105e-03  -3.33344750e-03  -2.78322748e-03   1.22368126e-03 5.02212206e-04   8.52381054e-04   4.94234962e-04   4.79180505e-03 4.58643259e-03   5.12824161e-03   6.66097924e-03   6.06284011e-03 5.19762095e-03   1.13877095e-03   2.12201523e-03   5.00931265e-03]
 [ -1.47665443e-03  -3.59119009e-03  -7.29207939e-04  -1.09044497e-03 3.03787208e-04   2.16143997e-03   2.40206532e-03   5.48390532e-03 8.16520862e-03   7.70036550e-03   7.66345207e-03   5.02215233e-03 4.96088201e-03   5.11252694e-03   2.87865452e-03   6.43216958e-03]
 [  3.09206953e-04  -1.15590252e-03  -1.16400537e-03   7.09500862e-04 9.44278319e-04   7.94437539e-04   5.73821738e-03   5.23386570e-03 6.58440357e-03   9.75822937e-03   9.41102300e-03   9.12336912e-03 6.92794053e-03   4.38879710e-03   3.25150415e-03   5.07057365e-03]
 [  1.30308303e-03   1.26427331e-03   1.65651567e-04  -2.88509094e-04 1.88189652e-03   4.14241711e-03   6.35721255e-03   7.87251815e-03 9.10094474e-03   9.02693067e-03   9.80608817e-03   9.31705162e-03 8.18807073e-03   6.48378953e-03   5.60385361e-03   7.21383793e-03]
 [  1.17094605e-03   2.37768306e-03   9.79719451e-04   2.80260458e-03 2.46476568e-03   4.94402926e-03   2.79180775e-03   6.47792127e-03 6.60149846e-03   9.20139346e-03   8.85677151e-03   8.09309911e-03 8.40063207e-03   4.82600089e-03   4.88975877e-03   6.96480554e-03]
 [  8.25818744e-04   2.93808989e-03   2.62110494e-03   1.68421026e-03 7.58350769e-04   2.00224551e-03   3.25248647e-03   4.80769575e-03 6.65541692e-03   9.59780905e-03   7.79119693e-03   6.14279462e-03 6.07625581e-03   4.37821681e-03   2.67875870e-03   4.93627414e-03]
 [ -4.64721757e-04  -1.07496325e-03   4.90022416e-04   1.23106432e-03 6.39618724e-04   1.66959828e-03   3.04415030e-03   3.77965136e-03 3.44103458e-03   4.11982927e-03   6.35488331e-03   5.66711370e-03 3.51488497e-03   9.49174340e-04   1.65099464e-03   4.16893419e-03]
 [ -1.83144875e-03  -3.75653827e-03  -2.50280765e-03  -4.20424342e-03 -2.54737842e-03  -2.15703645e-03  -1.70112107e-04   1.40808674e-03 3.99145007e-04   6.51006645e-04   9.23949177e-04   2.06103534e-04 9.29633854e-04  -9.35576623e-04   9.06020112e-04   3.37663689e-03]
 [ -8.08627438e-03  -4.33742581e-03  -6.10317709e-03  -3.95595562e-03 -3.72625329e-03  -3.95455107e-04  -3.16031324e-03  -2.52846279e-03 1.36333366e-03  -1.35563908e-03  -1.30314846e-03  -1.74256403e-03 -5.14227606e-04  -9.53885319e-04  -1.93568339e-04   6.45328639e-03]]

a7 = [[-0.1066789   0.17907532  0.17637302  0.09645806  0.04206272  0.02816021   0.02029918 -0.0340044   0.0572993   0.00352297 -0.05343094 -0.08511849  -0.1189236  -0.18088807 -0.29358733 -0.37491131]
 [ 0.06691781 -0.04098515 -0.10009656  0.04916496 -0.02168946 -0.08576357  -0.1527959  -0.08302067 -0.12995572 -0.06597298 -0.04896034 -0.00932126  -0.15461507 -0.21997926 -0.24418044 -0.24768636]
 [ 0.12101495  0.04274683 -0.01662941 -0.13035822 -0.06999799 -0.14583467  -0.01176085  0.03655448  0.00408918 -0.08483231 -0.09964105 -0.10997039  -0.06876694 -0.04691294 -0.0913623  -0.16514985]
 [ 0.14340571  0.00200019  0.00883567  0.10616511  0.04017914 -0.02620266   0.06150043  0.00493336 -0.13579829 -0.09455854 -0.0784476  -0.0356495  -0.0666207  -0.08324946 -0.02980639 -0.0944612 ]
 [ 0.17044511 -0.03229668 -0.00265591  0.06061898  0.05475667 -0.03448731  -0.08562755 -0.03309458 -0.00517634 -0.01194657 -0.00484646 -0.08034959   0.00612497 -0.08386978 -0.03517484  0.01623729]
 [ 0.17329612 -0.06177661 -0.11701982  0.03746435 -0.01322082  0.05355916   0.02193085 -0.09717727 -0.07106861 -0.06017646 -0.03134228 -0.08860562  -0.05641118  0.0460605   0.06508601  0.08921859]
 [ 0.23184472  0.05878921  0.09475879  0.01287313 -0.08779697 -0.02466052   0.07255259 -0.01976968 -0.13279167 -0.0029448  -0.08848531 -0.1116413  -0.09605611  0.0054866   0.10454146  0.12756917]
 [ 0.14566264 -0.09727114 -0.06419043  0.01470158 -0.02688943 -0.01023757  -0.02521472  0.02922266  0.00678934 -0.06166213 -0.04747622 -0.08344699   0.00264609 -0.06668906  0.17779858  0.14356102]
 [ 0.13685535 -0.01729778  0.08348306  0.02074304  0.11088713  0.16768186  -0.03309598 -0.0500201  -0.0122782  -0.06950175 -0.09508327 -0.10467146   0.04913951  0.00666961 -0.00686084  0.09166836]
 [ 0.2136303   0.05960037  0.07774126  0.03815089  0.02913369 -0.04907278   0.10732738 -0.02169726 -0.07868727  0.05533497 -0.0013951  -0.08282363  -0.07966972  0.02901462  0.0942483   0.2259682 ]
 [ 0.29957634  0.10678279  0.11917584  0.04883919  0.04209159 -0.03376047   0.05810216 -0.00492342  0.01812558  0.03464815 -0.0060426   0.04707237  -0.01523398  0.15539193  0.08795853  0.25914115]
 [ 0.14316003  0.16752514  0.04817807  0.01932334  0.02646085  0.15448579  -0.00156717 -0.02896261 -0.0741132  -0.01062335 -0.07688605 -0.05183376  -0.06509025 -0.0574157   0.10266204  0.28473902]
 [ 0.26946613  0.15006261  0.0207678  -0.03709081 -0.04401316 -0.02363654  -0.08180316  0.00114381  0.07464678 -0.02233542 -0.06952122 -0.07580426  -0.13074718 -0.05322216  0.15422283  0.16516778]
 [ 0.16069642  0.15709874  0.09636962  0.09375737  0.02109192  0.0766045  -0.03671413 -0.0790969  -0.07384609  0.00299715  0.03485303  0.06674449  -0.03812053 -0.11760708  0.17168428  0.3556571 ]
 [ 0.22870724  0.06559461  0.05379795 -0.08786126  0.02184941 -0.05947053  -0.12769923 -0.06151401 -0.14216894 -0.21666373 -0.24442333 -0.11664502  -0.11026862 -0.03210292  0.09400062  0.23143047]
 [ 0.23069541  0.02647472 -0.24031293 -0.10412295 -0.32089677 -0.33530045 -0.28911495 -0.22930615 -0.26220524 -0.30290467 -0.2998153  -0.2510618 -0.14136398 -0.18077247 -0.09590162  0.16943529]]

a8 = [[-1.75481319 -1.40070033 -1.08688521 -0.85020077 -0.61758476 -0.40828711  -0.24079587 -0.06151792  0.11654727  0.2838012   0.48094308  0.66086107   0.8901484   1.10565817  1.41052711  1.9301343 ]
 [-1.87871611 -1.37441075 -1.10892415 -0.83238745 -0.62406969 -0.42020342  -0.24427274 -0.08783749  0.10286918  0.2803565   0.46566826  0.6580115   0.87034172  1.10696733  1.37958729  1.8908323 ]
 [-1.88828158 -1.39232635 -1.06322396 -0.81896526 -0.61982018 -0.43690324  -0.25472575 -0.07377335  0.09880991  0.27501157  0.45393905  0.64846206   0.85939217  1.11692405  1.40682197  1.86086667]
 [-1.85289109 -1.37692821 -1.08649504 -0.82554936 -0.62498701 -0.42938077  -0.24064595 -0.07410267  0.09506021  0.27945375  0.44510365  0.64520907   0.85015392  1.09837043  1.41388452  1.84249818]
 [-1.88095057 -1.39679945 -1.09899688 -0.83957243 -0.62232369 -0.43695727  -0.27261558 -0.08296534  0.08984815  0.26987106  0.44802955  0.63299567   0.85102946  1.0958544   1.39625823  1.88462377]
 [-1.87471652 -1.37662363 -1.06830299 -0.84895873 -0.62080306 -0.43904188  -0.25761208 -0.08242997  0.10015381  0.26677513  0.44216251  0.63394177   0.83828449  1.06843781  1.39849317  1.87428868]
 [-1.92167604 -1.40924621 -1.09703422 -0.8232978  -0.62232912 -0.43745545  -0.25353014 -0.07929695  0.09458712  0.26299822  0.43097797  0.62249666   0.84520972  1.08500218  1.38284481  1.81703055]
 [-1.92190516 -1.41261268 -1.10706365 -0.83462799 -0.62049049 -0.43131393  -0.24929512 -0.07607663  0.08730705  0.2655578   0.43273884  0.61952913   0.82864094  1.07809663  1.3916043   1.85794067]
 [-1.90565121 -1.43143845 -1.10117781 -0.85320652 -0.63062084 -0.42771766  -0.25658891 -0.08442453  0.08797938  0.26155177  0.44213066  0.63353574   0.83795333  1.0788399   1.41038454  1.87811959]
 [-1.88378334 -1.45113206 -1.0815537  -0.84624952 -0.62971532 -0.44529203  -0.25322455 -0.08339221  0.08512134  0.25811297  0.42817482  0.62238073   0.82905966  1.06910312  1.37666714  1.88189042]
 [-1.91876817 -1.42661524 -1.10286677 -0.84684271 -0.63989425 -0.44154316  -0.25451615 -0.09461244  0.08749741  0.26353478  0.43372801  0.62448943   0.82187468  1.07941127  1.39079213  1.85020649]
 [-1.88651001 -1.41579843 -1.1045996  -0.84474701 -0.62454808 -0.43326953  -0.26770318 -0.09129958  0.0809065   0.25070694  0.42419359  0.61480731   0.83052129  1.08303404  1.3991698   1.83476174]
 [-1.93826914 -1.4035877  -1.08730912 -0.86283386 -0.64430827 -0.44642848  -0.27441135 -0.09451469  0.07689009  0.24245927  0.42161947  0.61327505   0.82614332  1.06294227  1.39996791  1.88577807]
 [-1.96434629 -1.4362514  -1.10019517 -0.85050339 -0.64762872 -0.45969445  -0.27106413 -0.09897453  0.07053882  0.23228697  0.42545387  0.61199188   0.83141023  1.0877279   1.40348876  1.84987485]
 [-2.00896692 -1.41292036 -1.10891688 -0.86983502 -0.64477766 -0.45994925  -0.27978161 -0.09764729  0.06741551  0.24096054  0.42307758  0.61463165   0.82570505  1.07381856  1.38869357  1.8734864 ]
 [-1.93278754 -1.43433917 -1.12123477 -0.8574639  -0.65849859 -0.45539171  -0.27928326 -0.10053305  0.07532504  0.24038699  0.41845524  0.61109567   0.81650752  1.09069574  1.42195475  1.86322165]]

a9 = [[  1.46520555e-01  -3.76868877e-03   2.15163156e-02   4.65109162e-02   -5.22052571e-02  -3.40869091e-02  -3.59303206e-02  -1.63637791e-02   -5.16639128e-02   8.65930878e-03  -8.16780478e-02  -2.07219832e-02    5.10919653e-02   6.68748468e-03   5.90284616e-02   3.47796410e-01]
 [  7.45158717e-02   2.60075089e-02  -7.64218122e-02  -7.91828185e-02   -7.38829896e-02  -6.32489026e-02  -9.25321728e-02  -5.36587760e-02   -8.23787302e-02  -9.60040018e-02  -1.53763935e-01  -7.94026703e-02   -1.19400201e-02  -1.68183148e-01  -9.92881879e-02   2.50264466e-01]
 [  1.20910004e-01  -5.86522333e-02  -6.49745241e-02  -1.01557866e-01   -1.08649574e-01  -5.19995056e-02   3.98521405e-03  -8.46517012e-02   -4.60270196e-02  -1.19753040e-01  -2.42868364e-02  -5.74789979e-02    2.30562091e-02  -9.75723099e-03  -3.70426029e-02   2.55201012e-01]
 [  1.04157161e-02  -9.40562561e-02  -4.01709825e-02  -5.78561574e-02   -4.63653281e-02   6.81909779e-03  -2.04611886e-02   3.92428376e-02    3.00715619e-04  -1.21284641e-01  -8.30207244e-02  -2.19345428e-02   -6.91332221e-02  -6.82891533e-02   6.78908825e-02   2.07561359e-01]
 [ -1.61187432e-03  -8.58625164e-04  -6.94702044e-02  -7.40984231e-02   -5.27444892e-02  -4.44076210e-02  -7.31504112e-02  -3.29762399e-02   -6.77767396e-02  -1.02787443e-01  -1.12946503e-01  -5.37866838e-02   -2.16059219e-02   6.27519041e-02   1.61535162e-02   8.86151716e-02]
 [  6.99584261e-02  -3.33002284e-02  -4.87582535e-02  -5.20132892e-02   -7.71875083e-02  -4.87796701e-02  -4.58768271e-02  -1.63840428e-02   -5.78797050e-02  -5.13943173e-02  -1.17381960e-01  -1.04423892e-02    8.64804685e-02  -1.36066973e-01  -4.02459875e-02   8.10542256e-02]
 [  1.16620049e-01  -3.53685357e-02  -2.29399391e-02  -3.91337797e-02   -4.94357198e-02  -6.36518523e-02  -5.70539087e-02  -5.57690002e-02   -3.28825377e-02  -1.05672546e-01  -4.73433733e-02  -3.16324607e-02    1.47771016e-02  -6.47728816e-02  -1.23410203e-01  -3.61818224e-02]
 [  4.11389545e-02  -5.87751828e-02  -6.97565898e-02  -4.37972657e-02   -5.98734729e-02  -8.48348066e-02  -8.58971626e-02  -5.81782311e-02   -1.16165437e-01  -2.43924595e-02   2.37523597e-02  -1.00249521e-01    6.11257553e-03   2.83699166e-02  -1.19553275e-01  -4.22537923e-02]
 [ -2.06014793e-02  -6.75695986e-02  -8.02691504e-02  -7.13838562e-02 -6.80287331e-02  -3.34590599e-02  -9.94334519e-02  -7.03910515e-02 -1.14090666e-01  -9.70677510e-02  -7.74606019e-02  -6.67475238e-02 -2.12713480e-01  -1.43923894e-01  -5.57432286e-02   1.24679051e-01]
 [ -4.91858907e-02  -1.02692403e-01  -1.14058077e-01  -9.76790488e-02   -6.98776171e-02  -7.34895542e-02  -8.04250836e-02  -6.69503585e-02   -4.43417579e-02   2.13936958e-02  -4.75640083e-03  -5.20754904e-02   -9.66126546e-02  -1.82357013e-01  -7.23032132e-02  -4.10790294e-02]
 [ -3.06641497e-02  -9.15328190e-02  -1.13574937e-01  -1.12465791e-01   -7.48960823e-02  -5.81686907e-02  -3.80452536e-02  -2.53376998e-02   -4.68453653e-02  -8.48369002e-02   2.68678460e-03  -1.03673853e-01   -1.46323979e-01  -7.85949230e-02  -4.90203947e-02   4.62841243e-02]
 [ -1.12530239e-01  -1.18357144e-01  -1.56219333e-01  -1.25382543e-01   -1.13639608e-01  -8.02222118e-02  -8.63020197e-02  -3.84764820e-02   -3.84725966e-02  -3.12971622e-02  -2.23298296e-02  -8.73943120e-02   -6.31785467e-02  -1.31181613e-01  -8.09522197e-02  -2.05946714e-02]
 [ -9.63488072e-02  -1.68092787e-01  -1.46169946e-01  -1.40388101e-01   -1.36792406e-01  -1.06029406e-01  -8.64699632e-02  -6.65414408e-02   -2.77127698e-02  -3.44114304e-02  -6.15346953e-02  -7.51670972e-02   -1.06049284e-01  -1.71033949e-01  -1.47298962e-01  -4.97494750e-02]
 [ -2.71206945e-02  -1.84424639e-01  -1.67106315e-01  -1.45432025e-01   -1.29012078e-01  -1.13000542e-01  -9.83410329e-02  -6.87581673e-02   -7.91643560e-02  -5.07459342e-02  -7.62393996e-02  -1.21132731e-01   -1.01998433e-01  -1.65429294e-01  -1.55474707e-01  -5.10425903e-02]
 [  1.96299609e-02  -1.12334378e-01  -9.99362543e-02  -1.25260219e-01   -1.18660942e-01  -1.26121715e-01  -1.24942154e-01  -6.75577745e-02   -4.90461290e-02  -6.69409558e-02  -7.70803094e-02  -1.04904376e-01   -1.10931575e-01  -1.10291086e-01  -4.44361791e-02   4.99532558e-02]
 [  2.04398528e-01   1.72872409e-01   1.39385790e-01   1.27020150e-01    1.00295492e-01   6.37864023e-02   3.65062281e-02   1.09371789e-01    5.36269359e-02   2.06432007e-02   2.46571340e-02   3.64298583e-03   -1.68735124e-02   3.50775607e-02   6.39111781e-03   1.35490313e-01]]

max0 = max(a0(:))
max1 = max(a1(:))
max2 = max(a2(:))
max3 = max(a3(:))
max4 = max(a4(:))
max5 = max(a5(:))
max6 = max(a6(:))
max7 = max(a7(:))
max8 = max(a8(:))
max9 = max(a9(:))
mx = max([max0 max1 max2 max3 max4 max5 max6 max7 max8 max9])

min0 = min(a0(:))
min1 = min(a1(:))
min2 = min(a2(:))
min3 = min(a3(:))
min4 = min(a4(:))
min5 = min(a5(:))
min6 = min(a6(:))
min7 = min(a7(:))
min8 = min(a8(:))
min9 = min(a9(:))
mn = min([min0 min1 min2 min3 min4 min5 min6 min7 min8 min9])

bottom = mn
top = mx

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
h0=contourf(a0);
shading interp;
caxis manual
caxis([bottom top]);
title('z_0');
xlabel('position x')
ylabel('position y')

subplot(1,10,2)
h1=contourf(a1);
shading interp;
caxis manual
caxis([bottom top]);
title('z_1');

subplot(1,10,3)
h2=contourf(a2);
shading interp;
caxis manual
caxis([bottom top]);
title('z_2');

subplot(1,10,4)
h3=contourf(a3);
shading interp;
caxis manual
caxis([bottom top]);
title('z_3');

subplot(1,10,5)
h4=contourf(a4);
shading interp;
caxis manual
caxis([bottom top]);
title('z_4');

subplot(1,10,6)
h5=contourf(a5);
shading interp;
caxis manual
caxis([bottom top]);
title('z_5');

subplot(1,10,7)
h6=contourf(a6);
shading interp;
caxis manual
caxis([bottom top]);
title('z_6');

subplot(1,10,8)
h7=contourf(a7);
shading interp;
caxis manual
caxis([bottom top]);
title('z_7');

subplot(1,10,9)
h8=contourf(a8);
shading interp;
caxis manual
caxis([bottom top]);
title('z_8');

subplot(1,10,10)
h9=contourf(a9);
shading interp;
caxis manual
caxis([bottom top]);
title('z_9');

mx = max(max(a0(:)), max(a8(:)))


==> figs/scripts/4-disentangled/GraphicsRotation_idx_6.m <==

scale = max(abs([ -1.66624501e-01  -2.12326646e-01  -1.23032898e-01  -5.78556769e-02 -7.97016844e-02  -5.22870629e-04  -1.14489654e-02   1.36159897e-01 1.17360026e-01   1.92964643e-01   3.26962352e-01   1.79956168e-01 2.77456343e-01   1.91534430e-01   1.36992916e-01   1.89883992e-01 2.16523319e-01   1.34480730e-01   2.19405010e-01   4.47883941e-02 6.07955307e-02   7.25605339e-02  -3.09792031e-02   5.81605285e-02 -1.03730656e-01   4.88306675e-03  -9.64046121e-02  -1.42806500e-01 -8.61327052e-02  -1.77154452e-01  -1.19161382e-01  -1.29151911e-01 -5.64935282e-02  -1.31463781e-01  -3.27725783e-02  -4.14072797e-02 4.71568592e-02   7.01842681e-02   2.09441826e-01   1.50273263e-01 2.34695971e-01   2.44548306e-01   1.46026075e-01   2.48339236e-01 3.21354598e-01   2.32050925e-01   2.68234342e-01   6.17595427e-02 1.99286535e-01   2.04263344e-01   8.39501321e-02  -6.48777336e-02 9.79553983e-02  -7.18750106e-03  -4.42493185e-02  -1.08695477e-01 -1.15727812e-01  -1.36663303e-01  -2.20334128e-01  -1.70382038e-01]))
scale = max(scale, max(abs([  3.11230272e-01   4.08479601e-01   4.14584309e-01   3.96466762e-01 3.56370896e-01   2.29233831e-01   1.85969681e-01   5.83588220e-02 -4.70898524e-02  -1.05923705e-01  -1.05711259e-01  -3.01144153e-01 -1.95109770e-01  -2.97607034e-01  -3.79487664e-01  -3.71513188e-01 -3.83859068e-01  -2.90272892e-01  -3.50757688e-01  -2.47973844e-01 -2.88755625e-01  -1.05132967e-01  -4.40892652e-02   3.19205076e-02 1.29855782e-01   2.29321241e-01   1.86049148e-01   2.98631459e-01 3.45798880e-01   4.18300658e-01   3.71364355e-01   4.14883822e-01 4.37356800e-01   4.74216998e-01   4.01607305e-01   2.89112478e-01 1.94089115e-01   8.69168341e-02  -4.16066237e-02   7.58855343e-02 -1.62810266e-01  -4.01957452e-01  -2.49104857e-01  -3.86388958e-01 -4.23058510e-01  -4.12365139e-01  -4.47924942e-01  -4.37431544e-01 -4.11738425e-01  -4.37671721e-01  -1.92527950e-01  -1.65830597e-01 -7.30791613e-02   3.12433466e-02   1.10893317e-01   2.22820893e-01 1.60038397e-01   3.33072633e-01   3.45030993e-01   4.61717129e-01])))
scale = max(scale, max(abs([  1.35981727e+00   1.39741457e+00   1.10810649e+00   9.26282108e-01 7.36347377e-01   5.03907084e-01   3.16496342e-01   9.13504288e-02 -1.12156875e-01  -2.80257851e-01  -4.75774765e-01  -6.75442696e-01 -8.47411096e-01  -1.03901529e+00  -1.13775730e+00  -1.25180960e+00 -1.40581369e+00  -1.48186016e+00  -1.42059636e+00  -1.33818817e+00 -1.31188607e+00  -1.12775123e+00  -1.05927467e+00  -8.58712554e-01 -6.82428420e-01  -4.74845469e-01  -2.66171873e-01  -6.96293786e-02 1.58522323e-01   5.14216781e-01   5.63540936e-01   6.19883537e-01 9.14338470e-01   1.10210013e+00   1.30104184e+00   1.32875776e+00 1.42647099e+00   1.55931878e+00   1.55090833e+00   1.43662131e+00 1.34570217e+00   1.30341697e+00   1.10252941e+00   9.59686816e-01 7.32635379e-01   5.01874566e-01   3.28070879e-01   1.20239571e-01 -5.87035604e-02  -2.50180066e-01  -4.72001970e-01  -6.45546377e-01 -8.23230565e-01  -1.00965345e+00  -1.14732945e+00  -1.23719335e+00 -1.33841348e+00  -1.38469636e+00  -1.40108728e+00  -1.32275045e+00])))

scale = max(scale, max(abs([ 0.68581259  0.71089041  0.4327873   0.26950666  0.13874182  0.01238965 -0.1362288  -0.31471482 -0.44938451 -0.55509913 -0.67250639 -0.85800952 -1.00178552 -1.14227498 -1.25631678 -1.34635973 -1.43041325 -1.49651587 -1.50678229 -1.55953109 -1.57898736 -1.4938761  -1.5059309  -1.40945244 -1.35750663 -1.21167183 -1.16055167 -1.04490721 -0.90171641 -0.69147122 -0.66328537 -0.65817159 -0.34397304 -0.25764135 -0.08902499  0.10603419 0.22130188  0.39351863  0.47953451  0.62741905  0.80916679  0.96657169 1.14127374  1.12911499  1.28849518  1.40886474  1.49659145  1.48328459 1.50406098  1.56809318  1.57750952  1.63497531  1.55977094  1.39877009 1.3592627   1.28550363  1.21428883  1.0804317   0.91904497  0.64794803])))
scale = max(scale, max(abs([-0.62298614 -0.7346679  -0.81167793 -0.89709622 -0.81755942 -0.84396976 -0.7332862  -0.61251593 -0.42579883 -0.29144156 -0.09858179 -0.00971035 0.15788792  0.33578721  0.46343407  0.56811255  0.68913555  0.83018422 0.76435786  0.81130058  0.72122335  0.65779918  0.64679223  0.43107793 0.24833055  0.14815257 -0.02968621 -0.19078717 -0.36502433 -0.6302731 -0.65958643 -0.66256237 -0.83740586 -0.89384842 -0.76013207 -0.77671093 -0.67122918 -0.56246656 -0.43379453 -0.22570743 -0.11490181  0.00888934 0.1959417   0.3465499   0.42477378  0.5719288   0.61420608  0.71272963 0.73849624  0.72066134  0.70982009  0.61932939  0.4839372   0.3719689 0.26275709  0.05884248 -0.06768599 -0.21216337 -0.33892465 -0.67285651])))
scale = max(scale, max(abs([ 0.19103122  0.0932123   0.11868282  0.05361068  0.0312384   0.06535892 -0.00979258  0.04802515  0.0480324  -0.00372358 -0.04564476 -0.05220093 -0.05378767 -0.1198146  -0.20565802 -0.15503432 -0.1646568  -0.16968423 -0.19072807 -0.09590743 -0.01805783 -0.09128021 -0.078861   -0.01533132 -0.04933478  0.00403873 -0.00382091 -0.03519437 -0.11354978 -0.06506913 -0.03748613  0.08893453 -0.04461414 -0.05605856 -0.08683757 -0.03792797 -0.02753264  0.04359102 -0.08130646 -0.04618082 -0.08274246  0.02187672 -0.06271973 -0.02106795 -0.03735345  0.02232222  0.00347437  0.03309894 -0.04088538 -0.01166453 -0.00705477  0.00332803 -0.04385662 -0.05278514 0.00801801 -0.08729711 -0.01742566  0.03967966 -0.02823835  0.11670472])))

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
l1 = [ -1.24593675e-01  -9.28867161e-02  -8.96090269e-02  -6.29756376e-02 -5.13122119e-02  -1.09568208e-01  -4.44602780e-02  -1.37024119e-01 -6.51323646e-02  -1.68239743e-01  -2.97218770e-01  -6.33046031e-02 -1.77326679e-01  -1.02802120e-01   1.65231538e-03  -9.44348574e-02 -1.35467365e-01  -2.45942511e-02  -1.34234145e-01  -5.89445196e-02 -5.73362932e-02  -1.22183487e-01  -8.62232468e-04  -1.53828308e-01 -5.02635352e-02  -7.24803433e-02   1.21317408e-03  -2.12109461e-02 -5.88909760e-02  -4.41110171e-02  -9.93654318e-03  -8.05703774e-02 -6.47339001e-02  -7.08235055e-02  -3.44451107e-02  -9.38647166e-02 5.91068678e-02   4.91003618e-02   1.69436082e-01   4.89428379e-02 3.66415158e-02   1.18465319e-01  -8.02920610e-02  -4.67424933e-03 1.30292371e-01   2.24675816e-02   4.42142673e-02  -1.01969838e-01 1.26226649e-01   1.73879191e-01   5.25187813e-02  -5.28737940e-02 1.67652756e-01   1.47517249e-01   9.45109725e-02   7.80207962e-02 8.84321481e-02   8.58755186e-02   1.48046821e-01   3.76042902e-01]./scale
l2 = [ -2.63322201e-02   2.17849319e-03  -3.01629473e-02  -4.07485887e-02 -6.48192018e-02  -1.13106400e-01  -8.65525678e-02  -9.58027765e-02 -1.48968503e-01  -9.11493823e-02   6.13276511e-02  -1.54551044e-01 -4.16818783e-02  -7.53464252e-02   2.84057320e-03  -1.09411635e-01 -9.28547829e-02  -1.64446831e-01  -6.31241575e-02  -1.51701629e-01 -3.52539346e-02  -1.59785002e-01  -1.97418213e-01  -9.30989608e-02 -3.80497947e-02  -5.23343123e-02  -7.66134560e-02  -3.26738022e-02 -2.67129000e-02  -5.84782287e-02  -8.20239354e-03   2.26521995e-02 -4.82373051e-02   9.43279415e-02   5.88765293e-02  -2.38187742e-04 4.07175124e-02   1.42890494e-02   3.78235169e-02   2.07238212e-01 1.08022444e-01   6.81329817e-02   8.54118094e-02   1.44518493e-02 6.06374210e-03   8.55991542e-02   2.04776451e-01   1.01338387e-01 1.56006262e-01   2.31657401e-01   5.43836206e-02   1.15614608e-01 2.31197402e-01   1.61760598e-01   5.84944822e-02   1.99133843e-01 1.71437427e-01   1.32318467e-01   2.07662165e-01   2.78322786e-01]./scale
l3 = [ -1.18179679e-01  -4.27101627e-02   1.04476679e-02  -4.55562258e-03 4.42493521e-03  -3.39146219e-02   1.42164035e-02  -1.23585716e-01 -1.91314016e-02   2.11651437e-02   6.50851205e-02  -7.41873011e-02 4.54061367e-02  -4.51006256e-02  -1.30734080e-02  -2.18119379e-02 8.08663741e-02  -4.78140311e-03  -4.81596962e-02  -5.62323220e-02 3.08298995e-03  -2.18887925e-02  -2.58104131e-02  -3.51299532e-02 -5.45003563e-02   5.51868714e-02  -4.78769243e-02  -8.35614745e-03 -4.78389077e-02  -1.51949719e-01  -9.00103524e-02   1.06737753e-02 -6.86012432e-02   1.35387667e-02  -8.16530958e-02   2.81086452e-02 4.65574339e-02  -4.78302948e-02   1.51544362e-02  -6.55498132e-02 -2.41119172e-02  -1.29561350e-01   6.60747942e-03  -1.91936474e-02 5.11843823e-02  -3.32199037e-02   1.36052500e-02  -2.04432979e-02 1.54701471e-01   1.61811158e-01   8.42080563e-02   2.21440420e-02 6.72547519e-02   3.54217598e-03   1.08833984e-01   1.69016160e-02 2.09651545e-01   8.08799192e-02   7.71886632e-02   2.87680514e-02]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_0')
xlabel('rotation shift')
ylabel({'(scaled, averaged)';'learnt mean'})
hold off

subplot(1,10,2)
l1 = [-0.36937985 -0.35299432 -0.38753912 -0.41998959 -0.34722856 -0.30328581 -0.37578487 -0.35501489 -0.36066496 -0.32125914 -0.35043243 -0.28057474 -0.29754353 -0.29839674 -0.30724207 -0.36139774 -0.35914934 -0.33757529 -0.40110353 -0.30149415 -0.40927798 -0.34649661 -0.41328883 -0.37854871 -0.37782642 -0.36855245 -0.37692985 -0.34370664 -0.39328825 -0.38775912 -0.36693737 -0.412781   -0.43592212 -0.30830079 -0.43706325 -0.36703685 -0.42932841 -0.4476915  -0.46524224 -0.44221649 -0.38817608 -0.4323996 -0.39429668 -0.38773522 -0.4349246  -0.40396199 -0.37783992 -0.39790067 -0.39431629 -0.43749192 -0.41485125 -0.40802017 -0.40572989 -0.49316546 -0.45452595 -0.37910715 -0.39471963 -0.39899844 -0.39366528 -0.3460066 ]./scale
l2 = [ 1.12026429  1.08445096  1.11946678  1.12444961  1.1186825   1.05919325 1.05717862  1.13950336  1.07883084  1.07097971  1.09769678  1.11266255 1.06681705  1.14362144  1.10906065  1.03331149  1.07885432  1.12851977 1.10013914  1.08057082  1.12059283  1.06708205  1.07291675  1.04918289 1.09846056  1.17022717  1.12109578  1.15710545  1.10840607  1.17793119 1.10796344  1.08016157  1.04723179  1.12226319  1.07344389  1.02530444 1.07473695  1.07211959  1.11721504  1.06956577  1.13730466  1.06963944 1.12893546  1.12163115  1.13272238  1.04116476  1.10485578  1.14514196 1.04886901  1.07201481  1.13375247  1.04056406  1.0708493   1.08081448 1.08841097  1.15937018  1.11656046  1.14893806  1.09653044  1.07614231]./scale
l3 = [-0.71944338 -0.63547117 -0.75853276 -0.67607147 -0.75313824 -0.70219386 -0.73205906 -0.70551318 -0.65308964 -0.67265928 -0.6607964  -0.71833909 -0.73492146 -0.75536489 -0.78261095 -0.73354942 -0.73396069 -0.66472262 -0.77194196 -0.75616473 -0.6819936  -0.81023645 -0.73451173 -0.71812099 -0.71073294 -0.68731529 -0.66277754 -0.66705024 -0.81989157 -0.74280787 -0.76416188 -0.68282467 -0.79454082 -0.79576427 -0.69067353 -0.69255996 -0.7505998  -0.68867391 -0.67877334 -0.73605472 -0.74832797 -0.61080813 -0.70787805 -0.73855364 -0.82000959 -0.67449838 -0.70626336 -0.64380562 -0.71251631 -0.65625155 -0.73057395 -0.81800884 -0.72775728 -0.7402311 -0.73103839 -0.69367814 -0.74391204 -0.75979877 -0.73132771 -0.73403406]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_1')
hold off

subplot(1,10,3)
l1 = [ 0.90103263  0.89331317  0.87439275  0.97773021  1.01838827  0.93463725 0.94650847  0.90635282  0.93593073  0.84334511  0.80091971  0.76374578 0.73556155  0.70278722  0.55134428  0.4423047   0.31441733  0.21647428 0.00642967  0.02705635 -0.1426468  -0.25020647 -0.42986819 -0.49534506 -0.6310066  -0.77120185 -0.89084136 -0.97033167 -1.06889367 -1.18110049 -1.19213414 -1.15867376 -1.23516023 -1.34791064 -1.32814538 -1.1717906 -1.24388087 -1.23969901 -1.14589703 -1.07723534 -1.02411711 -0.92161572 -0.83342713 -0.70761728 -0.60320807 -0.4928776  -0.33305183 -0.36782259 -0.02994975  0.00886422  0.08704802  0.15759836  0.38095883  0.50692695 0.55035949  0.63460749  0.76674742  0.8500939   0.9347325   1.16572416]./scale
l2 = [ 0.45682046  0.4236021   0.35507503  0.30105391  0.19000322  0.04365088 -0.05823009 -0.17226984 -0.2664043  -0.32056946 -0.35490811 -0.50864148 -0.42082509 -0.41922817 -0.3614108  -0.34510171 -0.25101179 -0.20657246 -0.12860452 -0.08217487 -0.01079088  0.02292803  0.173507    0.21624109 0.2412302   0.34167686  0.37152448  0.40292293  0.44241214  0.49962261 0.45049456  0.43105754  0.37026182  0.30681798  0.17822509  0.09684952 0.04594123 -0.12613066 -0.14579341 -0.28790903 -0.31097063 -0.3248522 -0.3882848  -0.4640339  -0.35396725 -0.29906985 -0.15132198 -0.1483743 -0.10896618 -0.0119693  -0.0544243   0.02263393  0.05198152  0.15025248 0.19355038  0.23340154  0.31556338  0.39271745  0.3994374   0.35466087]./scale
l3 = [ 0.44975162  0.59649354  0.71012443  0.88160557  0.95130777  0.96510965 0.98470736  1.0213052   0.9905057   0.9491142   0.91260809  0.83176953 0.7019307   0.59879482  0.35861787  0.26997575  0.06666289 -0.06758864 -0.29876104 -0.35874474 -0.59938365 -0.75635052 -0.92839527 -0.94339061 -0.96010554 -1.02398932 -1.09465742 -1.12778652 -1.01294816 -1.04676807 -0.9855969  -0.9517799  -0.73940581 -0.61519575 -0.51468897 -0.27827951 -0.15137495 -0.05329283  0.12696485  0.15687096  0.32133669  0.45672411 0.52770698  0.72458071  0.7207548   0.76397616  0.86084646  0.85274321 0.76680171  0.74220514  0.73050684  0.6762799   0.57582742  0.4547931 0.28187087  0.15395518 -0.02949659 -0.14534943 -0.35418436 -0.54998273]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_2')
hold off

subplot(1,10,4)
l1 = [  4.34760610e-03   4.72857896e-03   5.39428834e-03   5.69505664e-03 6.29015453e-03   8.48214515e-03   7.00960541e-03   6.92439685e-03 6.84389938e-03   6.69118576e-03   6.51159044e-03   7.13506714e-03 6.24056626e-03   6.55452395e-03   4.67133475e-03   4.83468967e-03 4.19600494e-03   5.28665446e-03   4.39135125e-03   6.37679081e-03 7.36217620e-03   6.20233826e-03   8.02544504e-03   6.34021685e-03 5.40681183e-03   5.93910785e-03   4.35110042e-03   5.40934829e-03 5.29913511e-03   4.27474733e-03   4.10676468e-03   2.89949402e-03 3.86884948e-03   4.39959997e-03   3.17528751e-03   2.76403525e-03 1.06047676e-03   5.65964496e-04  -5.52145415e-04  -2.18937872e-03 -2.92511191e-03  -3.22988164e-03  -4.35243361e-03  -5.07638324e-03 -5.12385648e-03  -4.99522267e-03  -4.36525466e-03  -4.99468064e-03 -2.84607895e-03  -2.41874950e-03  -2.00609723e-03  -2.25808681e-03 3.63227591e-05   1.87441387e-04   1.68216546e-04   1.63582573e-03 1.35538855e-03   2.28702603e-03   2.31533102e-03   2.09420640e-03]./scale
l2 = [ -1.32681113e-02  -1.45017467e-02  -1.00211687e-02  -5.19381650e-03 -2.37815175e-03   2.94340600e-04   3.58494022e-03   3.92890535e-03 7.62569346e-03   8.35752673e-03   8.55068024e-03   8.92428216e-03 9.91341099e-03   8.04888923e-03   9.03008599e-03   8.78387410e-03 7.13762408e-03   7.12584658e-03   7.76511570e-03   7.36050541e-03 5.92668075e-03   3.56325693e-03   3.17306467e-03  -1.21973717e-05 -3.93357733e-03  -5.00654243e-03  -7.13369157e-03  -9.53968614e-03 -1.16872499e-02  -1.33004664e-02  -1.28246499e-02  -1.45094162e-02 -8.92665517e-03  -6.71754126e-03  -2.43763393e-03   1.46847148e-03 2.69277324e-03   5.20638935e-03   7.32452609e-03   6.60439255e-03 7.95986969e-03   9.01137292e-03   8.55702441e-03   9.06289741e-03 8.35865643e-03   9.89146437e-03   9.25826840e-03   9.48669109e-03 7.50786578e-03   7.63879996e-03   3.65593331e-03   4.49171104e-03 -1.11773930e-04  -3.25704948e-03  -2.93495134e-03  -8.36814381e-03 -7.99355190e-03  -1.16094584e-02  -1.35810645e-02  -1.50240753e-02]./scale
l3 = [  5.21411793e-03   5.61778340e-03   7.18096085e-03   6.43712236e-03 8.36605113e-03   8.13470222e-03   7.85113219e-03   6.97852857e-03 6.57541305e-03   8.51713493e-03   8.11428763e-03   6.81028236e-03 7.09646801e-03   7.62219820e-03   5.62945893e-03   5.52188139e-03 3.68296891e-03   1.65444182e-03   8.71097145e-04  -1.46226829e-03 -2.31776480e-03  -4.81749186e-03  -5.28578507e-03  -5.86389052e-03 -5.76951448e-03  -7.88840279e-03  -5.86514501e-03  -4.56524920e-03 -3.10053513e-03  -7.74990694e-05   2.38268636e-03   2.34050048e-03 6.54499838e-03   8.25053174e-03   8.46223533e-03   8.70490819e-03 8.23676027e-03   7.64712738e-03   8.33517872e-03   7.55835883e-03 8.30375962e-03   6.14294084e-03   8.51312745e-03   7.50537589e-03 1.04687950e-02   7.77816260e-03   7.22644757e-03   6.79837028e-03 6.62237965e-03   5.57514699e-03   8.02300964e-03   8.46036430e-03 4.98465402e-03   5.75367920e-03   4.76881070e-03   2.84409779e-03 4.81018797e-04   2.58151820e-04  -1.42850657e-03  -3.55349272e-03]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_3')
hold off

subplot(1,10,5)
l1 = [ -1.66624501e-01  -2.12326646e-01  -1.23032898e-01  -5.78556769e-02 -7.97016844e-02  -5.22870629e-04  -1.14489654e-02   1.36159897e-01 1.17360026e-01   1.92964643e-01   3.26962352e-01   1.79956168e-01 2.77456343e-01   1.91534430e-01   1.36992916e-01   1.89883992e-01 2.16523319e-01   1.34480730e-01   2.19405010e-01   4.47883941e-02 6.07955307e-02   7.25605339e-02  -3.09792031e-02   5.81605285e-02 -1.03730656e-01   4.88306675e-03  -9.64046121e-02  -1.42806500e-01 -8.61327052e-02  -1.77154452e-01  -1.19161382e-01  -1.29151911e-01 -5.64935282e-02  -1.31463781e-01  -3.27725783e-02  -4.14072797e-02 4.71568592e-02   7.01842681e-02   2.09441826e-01   1.50273263e-01 2.34695971e-01   2.44548306e-01   1.46026075e-01   2.48339236e-01 3.21354598e-01   2.32050925e-01   2.68234342e-01   6.17595427e-02 1.99286535e-01   2.04263344e-01   8.39501321e-02  -6.48777336e-02 9.79553983e-02  -7.18750106e-03  -4.42493185e-02  -1.08695477e-01 -1.15727812e-01  -1.36663303e-01  -2.20334128e-01  -1.70382038e-01]./scale
l2 = [  3.11230272e-01   4.08479601e-01   4.14584309e-01   3.96466762e-01 3.56370896e-01   2.29233831e-01   1.85969681e-01   5.83588220e-02 -4.70898524e-02  -1.05923705e-01  -1.05711259e-01  -3.01144153e-01 -1.95109770e-01  -2.97607034e-01  -3.79487664e-01  -3.71513188e-01 -3.83859068e-01  -2.90272892e-01  -3.50757688e-01  -2.47973844e-01 -2.88755625e-01  -1.05132967e-01  -4.40892652e-02   3.19205076e-02 1.29855782e-01   2.29321241e-01   1.86049148e-01   2.98631459e-01 3.45798880e-01   4.18300658e-01   3.71364355e-01   4.14883822e-01 4.37356800e-01   4.74216998e-01   4.01607305e-01   2.89112478e-01 1.94089115e-01   8.69168341e-02  -4.16066237e-02   7.58855343e-02 -1.62810266e-01  -4.01957452e-01  -2.49104857e-01  -3.86388958e-01 -4.23058510e-01  -4.12365139e-01  -4.47924942e-01  -4.37431544e-01 -4.11738425e-01  -4.37671721e-01  -1.92527950e-01  -1.65830597e-01 -7.30791613e-02   3.12433466e-02   1.10893317e-01   2.22820893e-01 1.60038397e-01   3.33072633e-01   3.45030993e-01   4.61717129e-01]./scale
l3 = [  1.35981727e+00   1.39741457e+00   1.10810649e+00   9.26282108e-01 7.36347377e-01   5.03907084e-01   3.16496342e-01   9.13504288e-02 -1.12156875e-01  -2.80257851e-01  -4.75774765e-01  -6.75442696e-01 -8.47411096e-01  -1.03901529e+00  -1.13775730e+00  -1.25180960e+00 -1.40581369e+00  -1.48186016e+00  -1.42059636e+00  -1.33818817e+00 -1.31188607e+00  -1.12775123e+00  -1.05927467e+00  -8.58712554e-01 -6.82428420e-01  -4.74845469e-01  -2.66171873e-01  -6.96293786e-02 1.58522323e-01   5.14216781e-01   5.63540936e-01   6.19883537e-01 9.14338470e-01   1.10210013e+00   1.30104184e+00   1.32875776e+00 1.42647099e+00   1.55931878e+00   1.55090833e+00   1.43662131e+00 1.34570217e+00   1.30341697e+00   1.10252941e+00   9.59686816e-01 7.32635379e-01   5.01874566e-01   3.28070879e-01   1.20239571e-01 -5.87035604e-02  -2.50180066e-01  -4.72001970e-01  -6.45546377e-01 -8.23230565e-01  -1.00965345e+00  -1.14732945e+00  -1.23719335e+00 -1.33841348e+00  -1.38469636e+00  -1.40108728e+00  -1.32275045e+00]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_4')
hold off

subplot(1,10,6)
l1 = [ 0.68581259  0.71089041  0.4327873   0.26950666  0.13874182  0.01238965 -0.1362288  -0.31471482 -0.44938451 -0.55509913 -0.67250639 -0.85800952 -1.00178552 -1.14227498 -1.25631678 -1.34635973 -1.43041325 -1.49651587 -1.50678229 -1.55953109 -1.57898736 -1.4938761  -1.5059309  -1.40945244 -1.35750663 -1.21167183 -1.16055167 -1.04490721 -0.90171641 -0.69147122 -0.66328537 -0.65817159 -0.34397304 -0.25764135 -0.08902499  0.10603419 0.22130188  0.39351863  0.47953451  0.62741905  0.80916679  0.96657169 1.14127374  1.12911499  1.28849518  1.40886474  1.49659145  1.48328459 1.50406098  1.56809318  1.57750952  1.63497531  1.55977094  1.39877009 1.3592627   1.28550363  1.21428883  1.0804317   0.91904497  0.64794803]./scale
l2 = [-0.62298614 -0.7346679  -0.81167793 -0.89709622 -0.81755942 -0.84396976 -0.7332862  -0.61251593 -0.42579883 -0.29144156 -0.09858179 -0.00971035 0.15788792  0.33578721  0.46343407  0.56811255  0.68913555  0.83018422 0.76435786  0.81130058  0.72122335  0.65779918  0.64679223  0.43107793 0.24833055  0.14815257 -0.02968621 -0.19078717 -0.36502433 -0.6302731 -0.65958643 -0.66256237 -0.83740586 -0.89384842 -0.76013207 -0.77671093 -0.67122918 -0.56246656 -0.43379453 -0.22570743 -0.11490181  0.00888934 0.1959417   0.3465499   0.42477378  0.5719288   0.61420608  0.71272963 0.73849624  0.72066134  0.70982009  0.61932939  0.4839372   0.3719689 0.26275709  0.05884248 -0.06768599 -0.21216337 -0.33892465 -0.67285651]./scale
l3 = [ 0.19103122  0.0932123   0.11868282  0.05361068  0.0312384   0.06535892 -0.00979258  0.04802515  0.0480324  -0.00372358 -0.04564476 -0.05220093 -0.05378767 -0.1198146  -0.20565802 -0.15503432 -0.1646568  -0.16968423 -0.19072807 -0.09590743 -0.01805783 -0.09128021 -0.078861   -0.01533132 -0.04933478  0.00403873 -0.00382091 -0.03519437 -0.11354978 -0.06506913 -0.03748613  0.08893453 -0.04461414 -0.05605856 -0.08683757 -0.03792797 -0.02753264  0.04359102 -0.08130646 -0.04618082 -0.08274246  0.02187672 -0.06271973 -0.02106795 -0.03735345  0.02232222  0.00347437  0.03309894 -0.04088538 -0.01166453 -0.00705477  0.00332803 -0.04385662 -0.05278514 0.00801801 -0.08729711 -0.01742566  0.03967966 -0.02823835  0.11670472]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_5')
hold off

subplot(1,10,7)
l1 = [  1.25794271e-02   1.45079494e-02   1.34760393e-02   1.22314068e-02 1.19673749e-02   1.23074157e-02   1.13520371e-02   8.29235837e-03 7.33320788e-03   7.27954693e-03   5.64282760e-03   3.08430172e-03 2.00664834e-03  -1.73060817e-03  -3.47320433e-03  -6.36969414e-03 -7.41403922e-03  -9.65812709e-03  -1.03192562e-02  -1.20603014e-02 -1.30388215e-02  -1.39538795e-02  -1.37271043e-02  -1.35669522e-02 -1.42738568e-02  -1.32495975e-02  -1.48701081e-02  -1.37518207e-02 -1.33923534e-02  -1.23270582e-02  -1.17446510e-02  -1.23741794e-02 -9.26533062e-03  -7.80672906e-03  -8.81595351e-03  -7.40548410e-03 -7.29892123e-03  -6.85325917e-03  -5.93738398e-03  -5.29921986e-03 -3.65403015e-03  -3.17636528e-03  -1.96738564e-03  -6.71407557e-04 -5.24709176e-05   1.03151193e-03   3.00704944e-03   3.28963785e-03 4.36163647e-03   5.96711179e-03   6.58298144e-03   5.97437331e-03 6.69112569e-03   8.10054876e-03   8.58147442e-03   1.07483016e-02 1.05591081e-02   1.23848300e-02   1.20705152e-02   8.81417282e-03]./scale
l2 = [ -1.13168813e-03  -1.77266577e-03  -4.48239176e-03  -9.07428656e-03 -9.91438422e-03  -1.10513214e-02  -1.21070808e-02  -1.27800535e-02 -1.00374520e-02  -7.92619959e-03  -6.07771007e-03  -4.75798687e-03 4.91589191e-04   6.54800795e-04   3.34814447e-03   5.15061803e-03 5.47615672e-03   5.74241392e-03   5.38441679e-03   6.37769001e-03 6.49348553e-03   7.78417941e-03   8.30464903e-03   8.44342355e-03 8.80306773e-03   9.45344102e-03   7.24891154e-03   5.52279735e-03 4.49205609e-03  -5.73076075e-04  -1.78459589e-03  -2.57987995e-03 -6.16814103e-03  -9.90617648e-03  -9.80481133e-03  -1.25394966e-02 -1.27864489e-02  -1.32076219e-02  -1.18709542e-02  -8.52989685e-03 -6.64378610e-03  -4.36388701e-03  -1.73614279e-03   4.37702372e-04 2.63507664e-03   3.42633878e-03   4.01640544e-03   4.11272282e-03 4.37551783e-03   4.53029852e-03   4.19740984e-03   5.69269853e-03 5.33627067e-03   7.51016662e-03   8.43694992e-03   7.43626291e-03 6.31414820e-03   5.03735244e-03   3.08449217e-03  -2.22464115e-03]./scale
l3 = [  4.88652708e-03   5.94202196e-03   4.32294374e-03   4.14684927e-03 3.19220312e-03   3.57597088e-03   3.27769271e-03   4.41090576e-03 3.75011959e-03   3.38527630e-03   3.14871757e-03   3.62468162e-03 1.99786713e-03   3.08501231e-03   1.23919162e-03   1.54162094e-03 -1.46133416e-05   4.64412803e-03   2.46276846e-03   5.02751675e-03 4.36083041e-03   4.11154004e-03   6.58201799e-03   4.59680334e-03 3.57331103e-03   5.39293466e-03   3.29566700e-03   3.53283202e-03 2.17283284e-03   7.99843518e-04   1.79279072e-04   4.18582902e-04 -1.79734907e-05   1.41135906e-03   9.38523852e-04   2.58013420e-03 2.47603236e-03   3.94454924e-03   2.76345015e-03   1.15074229e-03 1.58085415e-04   2.30987277e-03  -9.68850742e-04   7.94175197e-04 2.06924742e-04   8.36887222e-04   2.37352797e-03   2.37938878e-03 1.09859300e-03   2.45463406e-03   1.64623663e-03   2.07138178e-03 1.23309507e-03   1.91107800e-03   1.43563433e-03   1.59177824e-03 1.58846751e-03   3.92859057e-03   4.01310250e-03   5.63222962e-03]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_6')
hold off

subplot(1,10,8)
l1 = [ 1.2801013   1.31953347  1.38505065  1.31341672  1.32739532  1.28010416 1.33020592  1.16221988  1.14087844  1.11008596  1.00310802  0.98923421 0.80796427  0.63797659  0.58187288  0.38607183  0.28772646  0.11142668 0.03178834 -0.21558659 -0.33118817 -0.49391952 -0.58574063 -0.74231249 -0.7983799  -0.87990445 -0.96477515 -1.03852868 -1.11760795 -1.11142409 -1.15450823 -1.13695705 -1.13757896 -1.09247887 -1.06777012 -1.13290048 -0.97083718 -0.85698849 -0.71379608 -0.79930216 -0.75500989 -0.62508082 -0.57020307 -0.41334325 -0.30841801 -0.23323208 -0.13015373  0.02516868 0.04470423  0.15954463  0.31943363  0.47112316  0.5327692   0.62244803 0.77305567  0.85752761  0.96839392  1.05483639  1.06138766  1.04994059]./scale
l2 = [-0.01917573  0.00141577 -0.18569258 -0.28107217 -0.26004454 -0.29010016 -0.3682161  -0.35166267 -0.26713502 -0.29607448 -0.27053007 -0.13906205 -0.09983183 -0.0381084  -0.01864688  0.05616645  0.12044706  0.1653496 0.23791035  0.25657433  0.28549564  0.2718654   0.24861644  0.28814203 0.28333777  0.22987291  0.19163506  0.12907282  0.1426844  -0.06531531 -0.03855463 -0.08539169 -0.21289949 -0.26851344 -0.32194173 -0.38117909 -0.44383743 -0.40907419 -0.30889449 -0.36033794 -0.25344411 -0.18973106 -0.19149435 -0.12510748  0.04144328  0.01502275  0.09147577  0.17360161 0.26104999  0.30417645  0.38203517  0.36164039  0.45597386  0.35219344 0.28637204  0.29177508  0.25493392  0.17357028  0.09133571  0.09293143]./scale
l3 = [-0.14426714 -0.0931108  -0.37649694 -0.45879689 -0.65580261 -0.70167106 -0.7862038  -0.71187288 -0.82315457 -0.80542415 -0.7716437  -0.63443941 -0.55532986 -0.42965847 -0.39203075 -0.21906823 -0.16617991  0.06048632 0.15853661  0.43982792  0.44947103  0.55373335  0.73581439  0.83010375 0.88989186  0.99386543  0.98244083  1.02332413  0.96831155  0.86548078 0.92461824  0.89672375  0.7263869   0.72841823  0.55786592  0.48511717 0.39002138  0.20942742  0.08312366 -0.09221265 -0.23314761 -0.4662433 -0.55255866 -0.64808553 -0.84340799 -0.89601612 -0.91649157 -1.00211918 -0.94052279 -0.95266229 -0.89744216 -0.80385882 -0.66843361 -0.55647558 -0.49773413 -0.30595991 -0.20338841  0.03132958  0.1486108   0.46091977]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_7')
hold off

subplot(1,10,9)
l1 = [ 0.10050508  0.14642654  0.2154253  -0.00370418  0.13172562  0.12298406 0.15869322  0.11710468  0.09415236  0.12168844  0.13438977  0.15791406 0.13719997  0.01187141  0.08348937  0.08464987  0.15961806  0.03821251 0.22423463 -0.03338679  0.01810283 -0.03172497 -0.04058826  0.04355533 -0.13631101  0.02227264 -0.02813663 -0.07498529  0.00798475 -0.11367293 -0.04739549 -0.04147745 -0.00614848 -0.26455954 -0.20444344 -0.01815703 -0.09583218 -0.19623677 -0.28780854 -0.213756   -0.15809599 -0.18356135 -0.15801032 -0.17948905 -0.26731181 -0.16061381 -0.20181778 -0.20977332 -0.16573849 -0.22964762 -0.14360338 -0.12522131 -0.2333166  -0.13975479 -0.21196885 -0.1278792  -0.12800454 -0.10234318 -0.02823073 -0.13267493]./scale
l2 = [ 0.35069159  0.17638092  0.31684461  0.08188693  0.21949056  0.22114423 0.08347013  0.07176786  0.11717453  0.03127529  0.03339754  0.08448794 0.15905552  0.07913412  0.07338194  0.06675982  0.0063446   0.08617762 -0.00742489  0.0539069   0.06193329  0.09015327  0.07986628  0.00832777 -0.03285659 -0.03927369  0.04155117 -0.04387181 -0.0551363   0.01319672 0.11463777  0.02028381 -0.03640556 -0.07226361 -0.03799644 -0.07543115 -0.17731509 -0.09434658 -0.07405432 -0.04761455 -0.07592697 -0.19802466 -0.07316064 -0.06897114 -0.04533561 -0.0240386  -0.10464924 -0.04262863 -0.13986564 -0.04426892 -0.19396985 -0.15657131 -0.24235082 -0.12147337 -0.06340422 -0.17737223 -0.02864224 -0.08635454 -0.00542054 -0.00704324]./scale
l3 = [ 0.18922707  0.23845889  0.13972223  0.23262395  0.12612633  0.13828583 0.11886898  0.18609087  0.17080545  0.08960021  0.14428775  0.03720006 0.08401757  0.03564079  0.14471245  0.01629175  0.20239513  0.05380699 0.12815063 -0.08580026  0.08769017  0.13971625  0.03882139  0.05271095 0.04911305 -0.01838232  0.05996087  0.10186192  0.03309054  0.11936525 0.06401735  0.10877217  0.03383216 -0.05111067 -0.04126065  0.02773318 0.00650179  0.08939581 -0.01580183 -0.04703146  0.00316363 -0.06291534 -0.02214186  0.03642322 -0.1610041  -0.05114912  0.02245939 -0.06797291 0.01345551 -0.13244954 -0.08644889 -0.07771695  0.00630854 -0.06467145 -0.04697068  0.01379899 -0.05536276 -0.14634535  0.05155417 -0.14142215]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_8')
hold off

subplot(1,10,10)
l1 = [-0.08222496 -0.08110774 -0.0926723  -0.10593849 -0.12027443 -0.15458146 -0.14413151 -0.12088593 -0.12379061 -0.08781907 -0.12408574 -0.0936324 -0.12672091 -0.10301096 -0.05492566 -0.12856315 -0.06513852 -0.09175665 -0.12920195 -0.11291638 -0.1048132  -0.08741699 -0.10599642 -0.15423895 -0.08328629 -0.13494143 -0.09968308 -0.13999669 -0.14664482 -0.10349303 -0.09528468 -0.10266162 -0.07495642 -0.04991284 -0.01499075 -0.05913003 0.00971633 -0.00756756  0.02435037  0.05156254  0.07269821  0.09274363 0.08256043  0.10823833  0.10245828  0.09386192  0.08751753  0.10077742 0.05905308  0.01069145  0.02636068  0.0110823  -0.04044884 -0.04843253 -0.05665084 -0.11470404 -0.07315784 -0.12750518 -0.11295852 -0.12141404]./scale
l2 = [ 0.87753892  0.80422544  0.6105504   0.34354031  0.25487673  0.08850941 -0.08974881 -0.22325493 -0.35414103 -0.44535178 -0.59530133 -0.60617173 -0.87188917 -0.76695216 -0.8224135  -0.83469188 -0.72967935 -0.63848537 -0.54402745 -0.38720992 -0.25380036 -0.05726707  0.11377881  0.23083951 0.40282893  0.57820839  0.65070206  0.782888    0.79915613  0.77166784 0.81570846  0.80738205  0.5012815   0.37267908  0.23112321  0.03716273 -0.10139565 -0.22413296 -0.39283815 -0.52487499 -0.61234778 -0.62763774 -0.74932736 -0.71507043 -0.8290171  -0.88677609 -0.83777446 -0.71445352 -0.59391338 -0.45185459 -0.22487277 -0.01388196  0.12497564  0.28960943 0.41304168  0.60769886  0.6970104   0.73543561  0.9036786   0.79361427]./scale
l3 = [-0.15976696 -0.17993814 -0.16619712 -0.1268563  -0.14473772 -0.13829179 -0.0866113  -0.09810071 -0.03784151 -0.05599459 -0.03690983 -0.02422696 -0.01660183  0.0051873  -0.01193961 -0.03910095 -0.021025    0.05444813 -0.01915153  0.0562709   0.02506214  0.10801782  0.0593433   0.06756289 0.06567238  0.06994484  0.08271857  0.03269088  0.02641457  0.03864899 0.02322584 -0.02914254 -0.02824791 -0.11117172 -0.06016887 -0.14068992 -0.16090295 -0.11686376 -0.20368719 -0.21306477 -0.22698142 -0.20159854 -0.19110534 -0.14984925 -0.20833024 -0.13901182 -0.11209045 -0.0690148 -0.02529735  0.05170789  0.02987699  0.03030168  0.07366372  0.04280638 0.07018169  0.00819638  0.06673706  0.04291834  0.03999653  0.04799174]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 60 -1 1])
title('z_9')
hold off

==> figs/scripts/4-disentangled/GraphicsScale_idx_6.m <==

scale = max(abs([-1.19032335 -0.9222877  -0.39689428 -0.26999342  0.13744836  0.35621351]))
scale = max(scale, max(abs([ 0.31115028  0.60333282  0.87078518  1.16338229  1.51951241  2.11897612])))
scale = max(scale, max(abs([-1.80345905 -1.19119978 -0.73498052 -0.49164483 -0.17177188  0.07379649])))

figure('position', [0, 0, 1000, 100])
subplot(1, 10, 1)
l1 = [-0.02112685 -0.03117494 -0.0277724   0.00747803 -0.01213987 -0.0084241 ]./scale
l2 = [-0.00670416 -0.00500843  0.03357467  0.00914455  0.0050012   0.04730061]./scale
l3 = [-0.02806697  0.01369764 -0.01224586 -0.01168703 -0.03613917  0.06816712]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_0')
xlabel('scaling level')
ylabel({'(scaled, averaged)';'learnt mean'})
hold off

subplot(1,10,2)
l1 = [-1.19032335 -0.9222877  -0.39689428 -0.26999342  0.13744836  0.35621351]./scale
l2 = [ 0.31115028  0.60333282  0.87078518  1.16338229  1.51951241  2.11897612]./scale
l3 = [-1.80345905 -1.19119978 -0.73498052 -0.49164483 -0.17177188  0.07379649]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_1')
hold off

subplot(1,10,3)
l1 = [-0.10948402 -0.13143848 -0.12391546 -0.10777702 -0.05819083  0.03784116]./scale
l2 = [-0.15330194 -0.06290272  0.01370407  0.05940216  0.11181886  0.15779489]./scale
l3 = [ 0.08665472  0.04940065  0.10157319  0.11775115  0.1277449   0.17253463]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_2')
hold off

subplot(1,10,4)
l1 = [ 0.00688996  0.00281974 -0.00114251 -0.00098029  0.00243542  0.0059342 ]./scale
l2 = [-0.00120208  0.00355785  0.0062123   0.00456377  0.00071079 -0.01062483]./scale
l3 = [ 0.01026162  0.01014015  0.00407386  0.00127637 -0.0003733  -0.00078757]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_3')
hold off

subplot(1,10,5)
l1 = [ 0.07320195  0.0437877   0.03959487  0.05977301 -0.00877612  0.07282458]./scale
l2 = [-0.03868556 -0.00128152 -0.00443194  0.04489737  0.01450813  0.04311925]./scale
l3 = [-0.03914949 -0.05886191 -0.03417475 -0.06268886 -0.0802983  -0.02841811]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_4')
hold off

subplot(1,10,6)
l1 = [ 0.01277415 -0.0175294   0.07493649  0.01922394  0.06977239  0.04400934]./scale
l2 = [ 0.01639025 -0.01482305 -0.03571506 -0.04191685 -0.03100264 -0.05111244]./scale
l3 = [-0.05646984 -0.02065669 -0.00968166 -0.01724761  0.00957525 -0.06486858]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_5')
hold off

subplot(1,10,7)
l1 = [ -3.15870601e-03  -5.79929212e-03   7.78044268e-05  -9.07155627e-04 5.85175445e-03  -1.17001554e-03]./scale
l2 = [  9.53109376e-03   1.67260936e-03  -2.59913271e-03  -4.41030599e-03 -2.73943320e-03  -3.22988397e-03]./scale
l3 = [ -7.21562130e-04  -1.13007950e-03   4.12715774e-04   3.06826713e-03 6.05053315e-03   8.21639597e-03]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_6')
hold off

subplot(1,10,8)
l1 = [ 0.13327415  0.05600327  0.07373085  0.0623945   0.04636156 -0.01545972]./scale
l2 = [ 0.03016593  0.00158129  0.01428499 -0.01107457 -0.02040282 -0.0122705 ]./scale
l3 = [-0.01898662 -0.0538242  -0.09117389 -0.11496595 -0.14361481 -0.13508902]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_7')
hold off

subplot(1,10,9)
l1 = [-0.02113353 -0.07973749 -0.04630375 -0.05428447 -0.04418373 -0.04146096]./scale
l2 = [ 0.00607786  0.00450828 -0.01819557  0.0463646   0.00260883 -0.04388494]./scale
l3 = [ 0.06921465  0.04923245  0.02076657  0.02364469  0.04884784  0.01191751]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_8')
hold off

subplot(1,10,10)
l1 = [-0.11749558 -0.04567021 -0.12436707 -0.09561492 -0.05189865  0.09778791]./scale
l2 = [-0.19771376 -0.06022739 -0.03274336 -0.03379286  0.00630063  0.09697635]./scale
l3 = [ 0.05180919 -0.1340782  -0.10605238 -0.09936443 -0.03944928  0.07499539]./scale
X = 0 : (length(l1) - 1)
plot(X, l1)
hold on
plot(X, l2, 'r')
plot(X, l3, 'g')
%legend('ellipse', 'square', 'triangle')
axis([0 5 -1 1])
title('z_9')
hold off

==> figs/scripts/act_fn.m <==
x = -2:0.1:2;
id = x;
relu = max(0, x);
sigmoid = 1.0 ./ (1.0 + exp(-x));
t = tanh(x);

figure
plot(x, id, 'LineWidth', 1)
hold on
plot(x, relu, 'LineWidth', 1)
plot(x, sigmoid, 'LineWidth', 1)
plot(x, t, 'LineWidth', 1)
title('\textbf{Common activation functions}', 'Interpreter','latex', 'fontsize', 14)
xlabel('$z = \mathbf{w}^T\mathbf{x} + b$', 'Interpreter', 'latex', 'fontsize', 13)
ylabel('$\sigma(z)$', 'Interpreter', 'latex', 'fontsize', 13)
h = legend('Identity', 'ReLU', 'Sigmoid', 'Tanh', 'Location', 'southeast')
set(h, 'Interpreter', 'latex')
set(h, 'FontSize', 13)

==> figs/scripts/arrow3d.m <==
function [h]=arrow3d(x,y,z,head_frac,radii,radii2,colr)
%
% The function plotting 3-dimensional arrow
%
% h=arrow3d(x,y,z,head_frac,radii,radii2,colr)
%
% The inputs are:
%       x,y,z =  vectors of the starting point and the ending point of the
%           arrow, e.g.:  x=[x_start, x_end]; y=[y_start, y_end];z=[z_start,z_end];
%       head_frac = fraction of the arrow length where the head should  start
%       radii = radius of the arrow
%       radii2 = radius of the arrow head (defult = radii*2)
%       colr =   color of the arrow, can be string of the color name, or RGB vector  (default='blue')
%
% The output is the handle of the surfaceplot graphics object.
% The settings of the plot can changed using: set(h, 'PropertyName', PropertyValue)
%
% example #1:
%        arrow3d([0 0],[0 0],[0 6],.5,3,4,[1 0 .5]);
% example #2:
%        arrow3d([2 0],[5 0],[0 -6],.2,3,5,'r');
% example #3:
%        h = arrow3d([1 0],[0 1],[-2 3],.8,3);
%        set(h,'facecolor',[1 0 0])
% 
% Written by Moshe Lindner , Bar-Ilan University, Israel.
% July 2010 (C)

if nargin==5
    radii2=radii*2;
    colr='blue';
elseif nargin==6
    colr='blue';
end
if size(x,1)==2
    x=x';
    y=y';
    z=z';
end

x(3)=x(2);
x(2)=x(1)+head_frac*(x(3)-x(1));
y(3)=y(2);
y(2)=y(1)+head_frac*(y(3)-y(1));
z(3)=z(2);
z(2)=z(1)+head_frac*(z(3)-z(1));
r=[x(1:2)',y(1:2)',z(1:2)'];

N=50;
dr=diff(r);
dr(end+1,:)=dr(end,:);
origin_shift=(ones(size(r))*(1+max(abs(r(:))))+[dr(:,1) 2*dr(:,2) -dr(:,3)]);
r=r+origin_shift;

normdr=(sqrt((dr(:,1).^2)+(dr(:,2).^2)+(dr(:,3).^2)));
normdr=[normdr,normdr,normdr];
dr=dr./normdr;
Pc=r;
n1=cross(dr,Pc);
normn1=(sqrt((n1(:,1).^2)+(n1(:,2).^2)+(n1(:,3).^2)));
normn1=[normn1,normn1,normn1];
n1=n1./normn1;
P1=n1+Pc;

X1=[];Y1=[];Z1=[];
j=1;
for theta=([0:N])*2*pi./(N);
    R1=Pc+radii*cos(theta).*(P1-Pc) + radii*sin(theta).*cross(dr,(P1-Pc)) -origin_shift;
    X1(2:3,j)=R1(:,1);
    Y1(2:3,j)=R1(:,2);
    Z1(2:3,j)=R1(:,3);
    j=j+1;
end

r=[x(2:3)',y(2:3)',z(2:3)'];

dr=diff(r);
dr(end+1,:)=dr(end,:);
origin_shift=(ones(size(r))*(1+max(abs(r(:))))+[dr(:,1) 2*dr(:,2) -dr(:,3)]);
r=r+origin_shift;

normdr=(sqrt((dr(:,1).^2)+(dr(:,2).^2)+(dr(:,3).^2)));
normdr=[normdr,normdr,normdr];
dr=dr./normdr;
Pc=r;
n1=cross(dr,Pc);
normn1=(sqrt((n1(:,1).^2)+(n1(:,2).^2)+(n1(:,3).^2)));
normn1=[normn1,normn1,normn1];
n1=n1./normn1;
P1=n1+Pc;

j=1;
for theta=([0:N])*2*pi./(N);
    R1=Pc+radii2*cos(theta).*(P1-Pc) + radii2*sin(theta).*cross(dr,(P1-Pc)) -origin_shift;
    X1(4:5,j)=R1(:,1);
    Y1(4:5,j)=R1(:,2);
    Z1(4:5,j)=R1(:,3);
    j=j+1;
end

X1(1,:)=X1(1,:)*0 + x(1);
Y1(1,:)=Y1(1,:)*0 + y(1);
Z1(1,:)=Z1(1,:)*0 + z(1);
X1(5,:)=X1(5,:)*0 + x(3);
Y1(5,:)=Y1(5,:)*0 + y(3);
Z1(5,:)=Z1(5,:)*0 + z(3);

h=surf(X1,Y1,Z1,'facecolor',colr,'edgecolor','none');
camlight
lighting phong

==> figs/scripts/grad_descent.m <==
clear all
close all
clc
x=-7:1:7;
y=-7:1:7;

lambda=0.02;
alpha = pi / 6.0;

[X Y] = meshgrid(x,y);
xPrim = X.*cos(alpha) + Y.*sin(alpha);
yPrim = Y.*cos(alpha) - X.*sin(alpha);
Z = xPrim.^2 + 2 * yPrim.^2 + yPrim;
contourf(X,Y,Z)
% 
%surf(xPrim,yPrim,Z,'FaceAlpha','flat','AlphaDataMapping','scaled','AlphaData',gradient(Z))

xlabel('$\theta_x$','Interpreter','latex', 'fontsize', 13);
ylabel('$\theta_y$','Interpreter','latex', 'fontsize', 13);

hold on;

pts = zeros(10, 2);
curx = -6;
cury = 4;
pts(1, :) = [curx, cury];
pts(1, :)
plot(curx * cos(alpha) + cury * sin(alpha),cury * cos(alpha) - curx * sin(alpha),'m.', 'MarkerSize',10);

i=2;
while(i < 300)
    % Gradient descent equation..
    dx = 2 * curx;
    dy = 4 * cury + 1;
    nxtx = curx - lambda * dx;
    nxty = cury - lambda * dy;
    %plot3([curx nxtx],[cury nxty],[curx^2 + 2 * cury^2 + cury, nxtx + 2 * nxty^2 + nxty], 'LineWidth', 3)
    %arrow3d([curx nxtx],[cury nxty],[curx^2 + 2 * cury^2 + cury, nxtx + 2 * nxty^2 + nxty],.8,0.05,0.1,'r');
    curx = nxtx;
    cury = nxty;
    pts(i,:) = [curx, cury];
    pts(i,:)
    %plot3(curx,cury,(curx^2 + 2 * cury^2 + cury),'m*','MarkerSize',20)
    plot(nxtx * cos(alpha) + nxty * sin(alpha),nxty * cos(alpha) - nxtx * sin(alpha),'m.', 'MarkerSize',10);
    i=i+1;
end

==> figs/scripts/intermediate_betas/classifier_accuracy_denoising.m <==
beta = [0.0 0.2 0.4 0.6 0.8 1.0 1.2 1.4 1.6 1.8 2.0 2.2 2.4 2.6 2.8 3.0 3.2 3.4 3.6 3.8 4.0 4.2 4.4 4.6 4.8 5.0];
a = [0.558 0.7816 0.7336 0.7572 0.578133333333 0.683733333333 0.7636 0.764666666667 0.681333333333 0.989733333333 0.7156 0.8504 0.8764 0.952666666667 0.9708 0.852266666667 0.979733333333 0.843866666667 0.991333333333 0.987466666667 0.752133333333 0.977466666667 0.993066666667 0.9948 0.991066666667 0.9936 ];
b = [0.599333333333 0.624666666667 0.8012 0.716933333333 0.740933333333 0.827733333333 0.719066666667 0.758666666667 0.660533333333 0.763066666667 0.919466666667 0.876933333333 0.987866666667 0.863733333333 0.9936 0.871066666667 0.9936 0.990933333333 0.993866666667 0.9928 0.9872 0.992133333333 0.985333333333 0.994266666667 0.9916 0.9936 ];
c = [0.514 0.663066666667 0.810933333333 0.728133333333 0.732933333333 0.735866666667 0.680666666667 0.7584 0.9444 0.880133333333 0.9208 0.869466666667 0.976133333333 0.937333333333 0.7132 0.979866666667 0.99 0.981066666667 0.993733333333 0.990266666667 0.981333333333 0.986666666667 0.994533333333 0.992933333333 0.993333333333 0.990266666667 ];
d = [0.5204 0.7076 0.7528 0.7212 0.5796 0.837333333333 0.828933333333 0.8504 0.7436 0.931333333333 0.982533333333 0.9044 0.846933333333 0.992266666667 0.889866666667 0.9796 0.7344 0.873866666667 0.993066666667 0.972533333333 0.991866666667 0.994533333333 0.994533333333 0.992 0.9944 0.910133333333 ];
e = [0.5224 0.731866666667 0.795733333333 0.649733333333 0.667066666667 0.796 0.8904 0.840533333333 0.8056 0.824133333333 0.8164 0.748 0.9024 0.8732 0.819466666667 0.982933333333 0.9932 0.919866666667 0.992133333333 0.903066666667 0.989333333333 0.989866666667 0.9944 0.992133333333 0.990533333333 0.992933333333 ];

size(a)
size(b)
size(c)
size(d)
size(e)

accuracy = (a + b + c + d + e) ./ 5;

p = polyfit(beta, accuracy, 1);
x1 = beta;
y1 = polyval(p, x1);

Rsq1 = 1 - sum((accuracy - y1).^2)/sum((accuracy - mean(accuracy)).^2)

stddev = 1:26;
for i = 1:26
    s2sum = (a(i) - accuracy(i))^2 + (b(i) - accuracy(i))^2 + (c(i) - accuracy(i))^2 + (d(i) - accuracy(i))^2 + (e(i) - accuracy(i))^2;
    stddev(i) = sqrt(s2sum / 4);
end

errorbar(beta, accuracy, stddev, stddev)
hold on
%plot(x1, y1, '--')
% plot(beta, accuracy)
ylim([0.0 1.0])
title('Fully connected, denoising autoencoder', 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('disentanglement', 'FontSize', 20)


==> figs/scripts/intermediate_betas/classifier_accuracy_denoising_conv.m <==
beta = [0.0 0.2 0.4 0.6 0.8 1.0 1.2 1.4 1.6 1.8 2.0 2.2 2.4 2.6 2.8 3.0 3.2 3.4 3.6 3.8 4.0 4.2 4.4 4.6 4.8 5.0];
a = [0.5292 0.710266666667 0.5588 0.7128 0.631333333333 0.6204 0.680266666667 0.680533333333 0.632933333333 0.752 0.710266666667 0.6664 0.733866666667 0.787066666667 0.721066666667 0.842533333333 0.791466666667 0.8308 0.901466666667 0.808133333333 0.924666666667 0.983466666667 0.7564 0.916133333333 0.980133333333 0.848533333333];
b = [0.4656 0.554266666667 0.6892 0.659066666667 0.6708 0.6536 0.6944 0.738666666667 0.708266666667 0.824533333333 0.736133333333 0.742133333333 0.766666666667 0.710133333333 0.9056 0.812133333333 0.898933333333 0.9868 0.772 0.819733333333 0.836533333333 0.908533333333 0.924666666667 0.9084 0.9928 0.989066666667];
c = [0.4956 0.565333333333 0.578666666667 0.579333333333 0.642 0.6596 0.686266666667 0.5872 0.6984 0.751333333333 0.7524 0.699333333333 0.8808 0.894 0.819066666667 0.8804 0.9252 0.925333333333 0.876933333333 0.893333333333 0.901066666667 0.9152 0.9756 0.8808 0.9696 0.996133333333];
d = [0.4576 0.555466666667 0.604666666667 0.6252 0.570666666667 0.647466666667 0.623066666667 0.748133333333 0.809733333333 0.718933333333 0.564266666667 0.783866666667 0.901333333333 0.709866666667 0.819866666667 0.731466666667 0.861333333333 0.992666666667 0.747066666667 0.988133333333 0.862133333333 0.991066666667 0.9924 0.994133333333 0.9844 0.903333333333];
e = [0.579866666667 0.719333333333 0.679066666667 0.6692 0.740133333333 0.6148 0.736 0.790266666667 0.714533333333 0.765733333333 0.786266666667 0.844666666667 0.7396 0.883866666667 0.8056 0.930133333333 0.800933333333 0.994266666667 0.989466666667 0.989866666667 0.928933333333 0.9932 0.992266666667 0.9856 0.9932 0.989466666667];

size(a)
size(b)
size(c)
size(d)
size(e)

accuracy = (a + b + c + d + e) ./ 5;

p = polyfit(beta, accuracy, 1);
x1 = beta;
y1 = polyval(p, x1);

Rsq1 = 1 - sum((accuracy - y1).^2)/sum((accuracy - mean(accuracy)).^2)

stddev = 1:26;
for i = 1:26
    s2sum = (a(i) - accuracy(i))^2 + (b(i) - accuracy(i))^2 + (c(i) - accuracy(i))^2 + (d(i) - accuracy(i))^2 + (e(i) - accuracy(i))^2;
    stddev(i) = sqrt(s2sum / 4);
end

errorbar(beta, accuracy, stddev, stddev)
hold on
%plot(x1, y1, '--')
% plot(beta, accuracy)
ylim([0.0 1.0])
title('Convolutional, denoising autoencoder', 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('disentanglement', 'FontSize', 20)


==> figs/scripts/intermediate_betas/classifier_accuracy_simple.m <==
beta = [0.0 0.2 0.4 0.6 0.8 1.0 1.2 1.4 1.6 1.8 2.0 2.2 2.4 2.6 2.8 3.0 3.2 3.4 3.6 3.8 4.0 4.2 4.4 4.6 4.8 5.0];
a = [0.578266666667 0.7428 0.668666666667 0.706 0.799866666667 0.7788 0.728133333333 0.633066666667 0.7036 0.784666666667 0.975066666667 0.612 0.720266666667 0.944666666667 0.8348 0.7772 0.8256 0.974133333333 0.7644 0.9076 0.752266666667 0.988266666667 0.783733333333 0.987866666667 0.853733333333 0.990666666667];
b = [0.475866666667 0.636266666667 0.625733333333 0.796533333333 0.737866666667 0.762266666667 0.766 0.750266666667 0.7324 0.653866666667 0.577466666667 0.687866666667 0.973733333333 0.809066666667 0.822533333333 0.975333333333 0.7812 0.988 0.984933333333 0.9164 0.914 0.991333333333 0.985333333333 0.8048 0.9888 0.991733333333];
c = [0.495733333333 0.639866666667 0.682133333333 0.610533333333 0.7336 0.706533333333 0.8432 0.650533333333 0.633066666667 0.795733333333 0.807466666667 0.8184 0.9688 0.641066666667 0.9292 0.875733333333 0.976533333333 0.6876 0.7884 0.939733333333 0.946 0.894133333333 0.950933333333 0.991733333333 0.9876 0.8444];
d = [0.5348 0.687466666667 0.632133333333 0.747866666667 0.726666666667 0.740266666667 0.653333333333 0.718133333333 0.7824 0.6936 0.732933333333 0.877733333333 0.601466666667 0.7972 0.934666666667 0.819333333333 0.939733333333 0.982266666667 0.9396 0.985866666667 0.937466666667 0.942666666667 0.9124 0.783333333333 0.815066666667 0.987866666667 ];
e = [0.505733333333 0.7452 0.562133333333 0.5524 0.729466666667 0.785866666667 0.610533333333 0.654933333333 0.782 0.656933333333 0.825866666667 0.8524 0.822933333333 0.678533333333 0.7796 0.987333333333 0.9272 0.894533333333 0.899333333333 0.648533333333 0.991066666667 0.991866666667 0.992533333333 0.987466666667 0.9068 0.994133333333 ];

size(a)
size(b)
size(c)
size(d)
size(e)

accuracy = (a + b + c + d + e) ./ 5;

p = polyfit(beta, accuracy, 1);
x1 = beta;
y1 = polyval(p, x1);

Rsq1 = 1 - sum((accuracy - y1).^2)/sum((accuracy - mean(accuracy)).^2)

stddev = 1:26;
for i = 1:26
    s2sum = (a(i) - accuracy(i))^2 + (b(i) - accuracy(i))^2 + (c(i) - accuracy(i))^2 + (d(i) - accuracy(i))^2 + (e(i) - accuracy(i))^2;
    stddev(i) = sqrt(s2sum / 4);
end

errorbar(beta, accuracy, stddev, stddev)
hold on
%plot(x1, y1, '--')
% plot(beta, accuracy)
ylim([0.0 1.0])
title('Fully connected, simple autoencoder', 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('disentanglement', 'FontSize', 20)


==> figs/scripts/intermediate_betas/classifier_accuracy_simple_conv.m <==
beta = [0.0 0.2 0.4 0.6 0.8 1.0 1.2 1.4 1.6 1.8 2.0 2.2 2.4 2.6 2.8 3.0 3.2 3.4 3.6 3.8 4.0 4.2 4.4 4.6 4.8 5.0];
a = [0.560266666667 0.682933333333 0.665333333333 0.706133333333 0.661733333333 0.7468 0.647866666667 0.612933333333 0.785733333333 0.726933333333 0.726533333333 0.6608 0.605466666667 0.76 0.731066666667 0.749333333333 0.7296 0.909866666667 0.802533333333 0.7956 0.829866666667 0.940266666667 0.6444 0.6676 0.871733333333 0.775466666667 ];
b = [0.566266666667  0.644533333333  0.752  0.644666666667  0.609866666667  0.6496  0.645333333333  0.639866666667  0.719466666667  0.6588  0.759733333333  0.611066666667  0.736266666667  0.674533333333  0.741866666667  0.7072  0.602266666667  0.7256  0.811466666667  0.774533333333  0.819066666667  0.764133333333  0.9592  0.991866666667  0.822  0.958266666667];
c = [0.5544  0.682933333333  0.738533333333  0.557866666667  0.649066666667  0.615866666667  0.587333333333  0.659333333333  0.651866666667  0.731066666667  0.579466666667  0.667333333333  0.696133333333  0.8072  0.746133333333  0.707866666667  0.7864  0.768266666667  0.814933333333  0.712666666667  0.911066666667  0.824  0.857066666667  0.885733333333  0.868933333333  0.860933333333];
d = [0.535066666667 0.5856 0.681333333333 0.6176 0.6048 0.664933333333 0.635733333333 0.627333333333 0.681733333333 0.8 0.706 0.673866666667 0.6764 0.796666666667 0.802266666667 0.720266666667 0.795733333333 0.854133333333 0.663333333333 0.901466666667 0.9772 0.939866666667 0.917733333333 0.984133333333 0.992266666667 0.8996 ];
e = [0.567066666667 0.554 0.695066666667 0.6672 0.687333333333 0.672266666667 0.653733333333 0.623733333333 0.770933333333 0.754 0.6288 0.7824 0.766 0.760266666667 0.671333333333 0.797733333333 0.822666666667 0.874933333333 0.924133333333 0.8716 0.916666666667 0.990266666667 0.949733333333 0.789866666667 0.992533333333 0.9552 ];

size(a)
size(b)
size(c)
size(d)
size(e)

accuracy = (a + b + c + d + e) ./ 5;

p = polyfit(beta, accuracy, 1);
x1 = beta;
y1 = polyval(p, x1);

Rsq1 = 1 - sum((accuracy - y1).^2)/sum((accuracy - mean(accuracy)).^2)

stddev = 1:26;
for i = 1:26
    s2sum = (a(i) - accuracy(i))^2 + (b(i) - accuracy(i))^2 + (c(i) - accuracy(i))^2 + (d(i) - accuracy(i))^2 + (e(i) - accuracy(i))^2;
    stddev(i) = sqrt(s2sum / 4);
end

errorbar(beta, accuracy, stddev, stddev)
hold on
%plot(x1, y1, '--')
% plot(beta, accuracy)
ylim([0.0 1.0])
title('Convolutional, simple autoencoder', 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('disentanglement', 'FontSize', 20)


==> figs/scripts/mnist/classifier_accuracy_mnist_conv.m <==
beta = 0:0.1:4;

accuracy = [0.9702666666666667, 0.9815333333333335, 0.9813999999999999, 0.9803333333333333, 0.9797000000000001, 0.9800999999999999, 0.9767, 0.975, 0.9748666666666667, 0.9744666666666667, 0.9712666666666667, 0.9695666666666666, 0.9665666666666667, 0.9662000000000001, 0.9600333333333334, 0.9620666666666667, 0.9607666666666667, 0.9600666666666666, 0.9530333333333333, 0.9545666666666667, 0.9543333333333334, 0.9493666666666667, 0.9467333333333333, 0.9470666666666666, 0.9457, 0.9430999999999999, 0.9405666666666668, 0.934, 0.9302999999999999, 0.9313333333333333, 0.9254333333333333, 0.9309, 0.9197000000000001, 0.9265666666666666, 0.9133666666666667, 0.9180999999999999, 0.9106, 0.9141333333333334, 0.9072, 0.8865, 0.8972000000000001];
stddev = [0.0022300971578236824, 0.0018009256878986492, 0.00072111025509278, 0.0011718930554164603, 0.0012529964086141394, 0.001708800749063539, 0.0013076696830621854, 0.0015588457268120102, 0.0033080709383768183, 0.0018448125469362558, 0.004406056437828907, 0.0009291573243177183, 0.002893671255228095, 0.0017349351572897257, 0.005415102338214202, 0.004821134029803909, 0.0015947831618541072, 0.0014189197769195307, 0.002084066537645412, 0.00448367408866138, 0.0008020806277010337, 0.002236813209307691, 0.005943343615620216, 0.0051675268101223, 0.007063285354564118, 0.0018330302779823642, 0.006174409553417493, 0.009334345183246657, 0.003874274125562138, 0.004366157731155984, 0.007114304838375524, 0.005799999999999972, 0.007794870107962005, 0.002554081700598734, 0.005254839039716956, 0.012471166745737984, 0.003988734135035849, 0.004285246006162672, 0.005548873759602008, 0.02779999999999996, 0.007374957626996905];

p = polyfit(beta(2:end), accuracy(2:end), 1);
x1 = beta;
y1 = polyval(p, x1);

Rsq1 = 1 - sum((accuracy(2:end) - y1(2:end)).^2)/sum((accuracy(2:end) - mean(accuracy(2:end))).^2)

errorbar(beta, accuracy, stddev, stddev)
hold on
plot(x1, y1, '--')
% plot(beta, accuracy)
ylim([0.85 1.0])
title({'Convolutional autoencoder'}, 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('accuracy', 'FontSize', 20)

dim = [0.25 0.25 0.25 0.1];
str1 = ['y = -0.022x + 0.992'];
str2 = ['R^2 = ',num2str(Rsq1)];
str = {str1, str2}
a = annotation('textbox',dim,'String',str, 'FontSize', 18, 'FitBoxToText','on');
%annotation('textbox',dim,'String',str,);

==> figs/scripts/mnist/classifier_accuracy_mnist_conv_vary_p.m <==
beta = 0:0.1:4;

accuracy20 = [0.962, 0.9555, 0.9342, 0.9222, 0.9437, 0.9366, 0.931, 0.9367, 0.9306, 0.9305, 0.923, 0.9266, 0.8974, 0.921, 0.9137, 0.9214, 0.9131, 0.918, 0.9028, 0.911, 0.9228, 0.87, 0.9004, 0.8095, 0.894, 0.8583, 0.8531, 0.8114, 0.8572, 0.8215, 0.8659, 0.819, 0.7194, 0.8625, 0.8005, 0.7843, 0.8152, 0.7645, 0.826, 0.6518, 0.813];
accuracy40 = [0.9682, 0.9693, 0.9646, 0.9703, 0.968, 0.9616, 0.9683, 0.9449, 0.9626, 0.9645, 0.9532, 0.9591, 0.9409, 0.932, 0.9368, 0.9353, 0.9436, 0.941, 0.9426, 0.9375, 0.937, 0.9181, 0.8903, 0.9089, 0.8794, 0.9118, 0.9295, 0.92, 0.9176, 0.8805, 0.8691, 0.908, 0.9082, 0.8709, 0.8497, 0.8712, 0.8416, 0.8327, 0.8786, 0.8742, 0.8435];
accuracy60 = [0.9652, 0.9771, 0.9738, 0.9763, 0.9762, 0.9685, 0.9731, 0.968, 0.9659, 0.9671, 0.9685, 0.9647, 0.9624, 0.9587, 0.9437, 0.958, 0.9476, 0.9497, 0.9283, 0.9394, 0.9163, 0.9383, 0.9344, 0.9319, 0.9324, 0.9337, 0.9274, 0.9195, 0.9116, 0.9319, 0.9146, 0.889, 0.9068, 0.894, 0.8887, 0.8912, 0.9028, 0.8837, 0.8994, 0.8974, 0.9034];
accuracy80 = [0.9661, 0.9781, 0.9774, 0.9772, 0.976, 0.9752, 0.9764, 0.9691, 0.973, 0.9626, 0.9693, 0.9679, 0.9669, 0.9598, 0.9605, 0.9594, 0.9542, 0.947, 0.9528, 0.9497, 0.9399, 0.9507, 0.9324, 0.942, 0.9305, 0.9257, 0.9225, 0.9368, 0.9161, 0.9348, 0.92, 0.925, 0.9213, 0.9088, 0.9118, 0.893, 0.8585, 0.9146, 0.9141, 0.898, 0.8674];
accuracy100 = [0.9746, 0.9795, 0.9819, 0.9824, 0.9796, 0.9785, 0.9785, 0.9778, 0.9753, 0.9699, 0.9731, 0.9652, 0.9688, 0.9602, 0.9639, 0.9624, 0.9584, 0.9592, 0.9615, 0.9532, 0.9464, 0.9543, 0.9359, 0.9514, 0.9366, 0.937, 0.9377, 0.9408, 0.9337, 0.932, 0.9303, 0.9167, 0.9292, 0.907, 0.914, 0.9162, 0.9302, 0.9151, 0.9168, 0.9027, 0.8946];

plot(beta, accuracy20)
hold on
plot(beta, accuracy40)
plot(beta, accuracy60)
plot(beta, accuracy80)
plot(beta, accuracy100)
ylim([0.65 1.0])

title({'Convolutional autoencoder'}, 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('accuracy', 'FontSize', 20)

hleg = legend({'20%','40%','60%', '80%', '100%'}, 'FontSize', 15, 'Location','southwest');
htitle = get(hleg, 'Title');
set(htitle,'String','Available examples')

==> figs/scripts/mnist/classifier_accuracy_mnist_conv_vary_p_stats.m <==
beta = 0:0.1:4;

accuracy10 = [0.9426200000000001, 0.90676, 0.89498, 0.8398, 0.8914199999999999, 0.8957200000000001, 0.8664999999999999, 0.86836, 0.8495199999999998, 0.8794600000000001, 0.8725399999999999, 0.865, 0.86126, 0.8452800000000001, 0.84404, 0.86334, 0.7626200000000001, 0.8350200000000001, 0.8396399999999999, 0.83278, 0.82682, 0.8592600000000001, 0.82066, 0.8327199999999999, 0.8183, 0.79084, 0.7944799999999999, 0.8106399999999999, 0.79, 0.79166, 0.8046, 0.7972, 0.83398, 0.78538, 0.8052599999999999, 0.77332, 0.74186, 0.76032, 0.7334200000000001, 0.7521599999999999, 0.7345];
stddev10 = [0.007572119914528558, 0.017091313583221177, 0.021466648550716998, 0.0780432572359714, 0.04174131047295953, 0.017855727372470716, 0.031432626361791664, 0.053200686085801564, 0.05768129679540844, 0.02637352839496452, 0.026498075401809866, 0.01805782378915024, 0.011056581750251766, 0.028997189518986125, 0.0551701277866927, 0.00287802015281337, 0.11645542924226421, 0.043125247825374864, 0.03462662270565812, 0.0708486203111959, 0.031126869421771272, 0.009379925372837479, 0.036946217668389285, 0.0386395781550472, 0.026591728037117086, 0.08828863460264862, 0.035845948167122034, 0.03899497403512407, 0.05059016702878139, 0.03840016927046025, 0.08018138811469902, 0.054556988553255054, 0.013985778491024364, 0.049401336014322526, 0.03225651872102753, 0.04430109479459846, 0.10510705494875211, 0.01738985336338407, 0.06677100418594885, 0.04191429350472223, 0.03749933332740732];

accuracy20 = [0.9610999999999998, 0.9522600000000001, 0.9434400000000001, 0.93754, 0.93384, 0.9366, 0.93032, 0.93354, 0.9285599999999998, 0.91152, 0.92444, 0.92256, 0.92296, 0.89436, 0.90038, 0.9159600000000001, 0.89968, 0.9005799999999999, 0.8927800000000001, 0.9079, 0.9019, 0.88414, 0.88702, 0.85632, 0.88078, 0.86134, 0.86216, 0.84892, 0.85298, 0.8557, 0.8652799999999999, 0.8412200000000001, 0.82114, 0.8431599999999999, 0.81788, 0.81688, 0.83094, 0.8039400000000001, 0.79618, 0.7723000000000001, 0.80602];
stddev20 = [0.0036297382825763026, 0.00439693074769207, 0.006898405612893442, 0.016410453985188818, 0.006465523954019508, 0.005513166059534187, 0.011102567270681164, 0.007693048810452191, 0.012021355996725167, 0.017546994044565008, 0.011692861069900766, 0.013596433355847386, 0.015714101946977446, 0.027490325571007702, 0.013243564474868543, 0.014224380478600833, 0.023909872437970076, 0.01341051825993313, 0.008311558217326053, 0.012433422698517084, 0.014812494725737448, 0.023464398564634024, 0.010745091902817758, 0.034084703313950075, 0.01751233850746381, 0.020277524503745547, 0.012711726869312455, 0.030383992496049627, 0.027066344415158868, 0.025120509548972145, 0.007329870394488579, 0.025319004719775225, 0.05821643238811526, 0.018869499198441927, 0.027950885495812115, 0.034706224225634213, 0.01781440428417407, 0.0270363274133156, 0.02779661849937864, 0.07937373621041155, 0.0340629857763526];

accuracy30 = [0.96456, 0.9607800000000001, 0.9621600000000001, 0.9588999999999999, 0.9583999999999999, 0.94458, 0.9565000000000001, 0.9530799999999999, 0.9502799999999999, 0.9484199999999999, 0.93394, 0.9328999999999998, 0.93834, 0.9316800000000001, 0.9228200000000001, 0.8990199999999999, 0.9281599999999999, 0.9100999999999999, 0.9313600000000001, 0.91056, 0.91184, 0.9067999999999999, 0.90772, 0.90926, 0.89932, 0.89926, 0.87782, 0.86692, 0.8671999999999999, 0.88086, 0.876, 0.86882, 0.8747999999999999, 0.8847799999999999, 0.8520999999999999, 0.8448599999999999, 0.84738, 0.8512599999999999, 0.8543000000000001, 0.84534, 0.82204];
stddev30 = [0.00898571087894554, 0.004323424568556752, 0.004752157404800481, 0.004502221673796149, 0.006053098380168618, 0.019893642200461963, 0.00834685569541012, 0.004343616005127552, 0.007828601407658946, 0.009661625122100347, 0.02491270760074063, 0.02085173853663046, 0.009252188930193748, 0.01630496856789363, 0.01882171618105001, 0.06959724850883117, 0.00533272913244241, 0.008794032067260198, 0.004845926124075774, 0.006918309041955278, 0.011907686593121287, 0.005891519328662157, 0.012145863493387369, 0.0075304714327856116, 0.00842181690610766, 0.010168726567274765, 0.02059410109715884, 0.044679827663051674, 0.023422638621641217, 0.02264250427845822, 0.030385111485726035, 0.017074161765662167, 0.010810411648036358, 0.014577105336794413, 0.02089090711290441, 0.032585165336391955, 0.03220988978559225, 0.018674661978199256, 0.008959073612824057, 0.042173309094734324, 0.06295373698200923];

accuracy40 = [0.9686, 0.9715, 0.96846, 0.96654, 0.9657, 0.9625600000000001, 0.9637, 0.9571799999999999, 0.95616, 0.95536, 0.95184, 0.9467000000000001, 0.9480999999999999, 0.9442999999999999, 0.9487400000000001, 0.93636, 0.93964, 0.9383800000000001, 0.93552, 0.9229200000000001, 0.91784, 0.9101600000000001, 0.9157800000000001, 0.9231200000000002, 0.9104599999999999, 0.8975799999999999, 0.9171800000000001, 0.8923, 0.8978400000000001, 0.89094, 0.8934200000000001, 0.9039400000000001, 0.88278, 0.87278, 0.87192, 0.87564, 0.877, 0.86908, 0.87178, 0.8754799999999999, 0.8509599999999999];
stddev40 = [0.0024869660230891705, 0.0019962464777676906, 0.003362736980496665, 0.006824441369079236, 0.0019403607911932163, 0.007696947446877886, 0.005049257371138855, 0.009814886652427529, 0.007388030860790983, 0.011124432569798792, 0.008041330735643185, 0.008551900373601169, 0.007791341347932359, 0.010969958978957015, 0.008904100179130977, 0.0037367097826831396, 0.013344961596048147, 0.007143668525344663, 0.010835451075059146, 0.01463359149354662, 0.019736083704727233, 0.009308490747699136, 0.01508930084530097, 0.010523640054657871, 0.01774311133933392, 0.01074858130173468, 0.010557319735614726, 0.04343259144927921, 0.0160847132395949, 0.013820383496849865, 0.022766027321427847, 0.009617588055224658, 0.04107866843022055, 0.02420076445073587, 0.01951773552438908, 0.015965681945973993, 0.02057097469737395, 0.025184062420507143, 0.021203112978994382, 0.010628123070420294, 0.02231418831147575];

accuracy60 = [0.9691199999999999, 0.977, 0.9763, 0.9761200000000001, 0.9745799999999999, 0.97144, 0.97258, 0.96646, 0.9687999999999999, 0.9655400000000001, 0.9654999999999999, 0.9599, 0.9577600000000001, 0.95618, 0.9541799999999998, 0.9474799999999999, 0.9538399999999999, 0.9456200000000001, 0.9432, 0.9414200000000001, 0.9403, 0.9398399999999999, 0.937, 0.93104, 0.9343999999999999, 0.9169599999999999, 0.92522, 0.9195, 0.9136599999999999, 0.9105800000000001, 0.91382, 0.9, 0.90076, 0.9, 0.9042, 0.88698, 0.8941800000000001, 0.89002, 0.8907, 0.8837999999999999, 0.8820399999999999];
stddev60 = [0.004759411728354698, 0.0012825755338380655, 0.001445683229480102, 0.001483913744123942, 0.0015056560032092132, 0.0025145576151681124, 0.002075331298853284, 0.004029019731895115, 0.0025149552679918515, 0.002328733561401985, 0.003838619543533835, 0.006002915958099036, 0.0062835499520573395, 0.005478777235843777, 0.006867823527144533, 0.011117418765163076, 0.005646503342777724, 0.013307591818206621, 0.009439809320108095, 0.007494464623974145, 0.013733353559855667, 0.006337822970074181, 0.009024688360270402, 0.007020541289672746, 0.004094508517514648, 0.01955129151744199, 0.005924694084929635, 0.010087863995911129, 0.01374474445015256, 0.0159513949233288, 0.008241480449530885, 0.014183088521193139, 0.013618480091405195, 0.008237718130647578, 0.01227843638253666, 0.015267023285500033, 0.006670981936716659, 0.02072672188263255, 0.012636455199145073, 0.03021133893093785, 0.017707145450354216];

accuracy80 = [0.9691000000000001, 0.9798199999999999, 0.9775600000000001, 0.9778400000000002, 0.97698, 0.97446, 0.975, 0.9729800000000001, 0.96936, 0.9682600000000001, 0.96722, 0.96752, 0.9613399999999999, 0.9616800000000001, 0.9631400000000001, 0.9582599999999999, 0.9535, 0.9515800000000001, 0.9507200000000001, 0.9517599999999999, 0.9467799999999998, 0.9455199999999999, 0.9384399999999999, 0.93302, 0.93408, 0.93444, 0.92702, 0.9258, 0.92676, 0.9222400000000001, 0.9211400000000001, 0.9074399999999999, 0.91774, 0.91252, 0.91174, 0.9006399999999999, 0.8869800000000001, 0.89904, 0.90358, 0.8987999999999999, 0.8833];
stddev80 = [0.0027248853186877613, 0.0011031772296417356, 0.0018796276226955165, 0.0013903237033151853, 0.0008757853618324291, 0.0034904154480519646, 0.0015149257407543245, 0.004557630963559937, 0.004665083064640969, 0.0036445850243889254, 0.003160221511223565, 0.0032429924452579604, 0.004639827583003489, 0.0017824140933015784, 0.003214498405661468, 0.003091601526717186, 0.00506951674225461, 0.005973022685374642, 0.003763907544029202, 0.005471562848035305, 0.005289328879924191, 0.006059042828698241, 0.0075228319135815, 0.010817901829837419, 0.004864360184032439, 0.007809161286591562, 0.009078105529239013, 0.013010188315316588, 0.006632721914870231, 0.007879276616542903, 0.005721276081434973, 0.011683877780942434, 0.006275587621888492, 0.007439556438390678, 0.014066733807106767, 0.01838730540345704, 0.02213452055048856, 0.014169968242730806, 0.013868561569247189, 0.0048518037882832816, 0.012249081598226075];

accuracy100 = [0.9717, 0.9816, 0.98184, 0.9802200000000001, 0.9800000000000001, 0.97812, 0.9779199999999999, 0.97578, 0.9741799999999999, 0.9722199999999999, 0.97326, 0.9666399999999999, 0.9661000000000002, 0.9650200000000002, 0.9640600000000001, 0.96556, 0.96006, 0.9577399999999999, 0.9574400000000001, 0.9556800000000001, 0.9515, 0.94902, 0.9412, 0.94298, 0.94296, 0.93912, 0.93524, 0.92958, 0.9357800000000001, 0.9232000000000001, 0.9263000000000001, 0.91974, 0.91598, 0.9189, 0.9138200000000001, 0.9141199999999999, 0.91708, 0.9074, 0.9061, 0.90038, 0.89306];
stddev100 = [0.003988734135035817, 0.0015984367363145462, 0.0012401612798342053, 0.0013349157276772374, 0.0003391164991562588, 0.001251798705862895, 0.0016238842323269235, 0.0020510972673181502, 0.0018171406109599901, 0.0017426990560621843, 0.001600937225502635, 0.0023179732526498226, 0.0057135803136037265, 0.004653170961828084, 0.0044691162437331755, 0.0027555398745073355, 0.005024738799181476, 0.005492995539776077, 0.0028360183356247837, 0.004168572897287489, 0.004974937185533123, 0.004686363195485399, 0.005675825931087024, 0.007334302966199323, 0.004325852517134633, 0.004078847876545543, 0.009800408154765784, 0.01579943036947851, 0.0062862548468862085, 0.008165782265037464, 0.007118988692223067, 0.00919853249165321, 0.009838038422368585, 0.010488803554266813, 0.00591202165083994, 0.01391014018620949, 0.008485693843169223, 0.007687002016391023, 0.010395191195932846, 0.015056626448178895, 0.004952070274137875];

figure
% errorbar(beta, accuracy20, stddev20, stddev20)
H10 = shadedErrorBar(beta, accuracy10, stddev10, 'lineprops', {'color', [0    0.4470    0.7410], 'linewidth',1});
hold on
H20 = shadedErrorBar(beta, accuracy20, stddev20, 'lineprops', {'color', [0.8500    0.3250    0.0980], 'linewidth',1});
H30 = shadedErrorBar(beta, accuracy30, stddev30, 'lineprops', {'color', [0.9290    0.6940    0.1250], 'linewidth',1});
% errorbar(beta, accuracy40, stddev40, stddev40)
H40 = shadedErrorBar(beta, accuracy40, stddev40, 'lineprops', {'color', [0.4940    0.1840    0.5560], 'linewidth',1});
% errorbar(beta, accuracy60, stddev60, stddev60)
H60 = shadedErrorBar(beta, accuracy60, stddev60, 'lineprops', {'color', [0.4660    0.6740    0.1880], 'linewidth',1});
% errorbar(beta, accuracy80, stddev80, stddev80)
H80 = shadedErrorBar(beta, accuracy80, stddev80, 'lineprops', {'color', [0.3010    0.7450    0.9330], 'linewidth',1});
% errorbar(beta, accuracy100, stddev100, stddev100)
H100 = shadedErrorBar(beta, accuracy100, stddev100, 'lineprops', {'color', [0.6350    0.0780    0.1840], 'linewidth',1});
ylim([0.55 1.0])

title({'Convolutional autoencoder'}, 'FontSize', 24)

xlabel('\beta', 'FontSize', 20)
ylabel('accuracy', 'FontSize', 20)

hleg = legend([H10.mainLine, H20.mainLine, H30.mainLine, H40.mainLine, H60.mainLine, H80.mainLine, H100.mainLine], ...
    '10%', '20%', '30%', '40%', '60%', '80%', '100%');
% 'FontSize', 15, 'Location','southwest'
htitle = get(hleg, 'Title');
set(htitle,'String','Available examples')
hleg.FontSize = 15;
hleg.Location = 'southwest';

==> figs/scripts/mnist/classifier_accuracy_mnist_fc.m <==
beta = 0:0.1:4;

accuracy = [0.9055799999999999, 0.98124, 0.9807799999999999, 0.97942, 0.97894, 0.9780199999999999, 0.97772, 0.97608, 0.9740800000000001, 0.97462, 0.9717399999999999, 0.97098, 0.9685599999999999, 0.96668, 0.9640599999999999, 0.9598599999999999, 0.958, 0.9577600000000001, 0.9555599999999999, 0.9528800000000001, 0.9479799999999999, 0.94686, 0.9477, 0.94112, 0.94108, 0.9348599999999999, 0.9305, 0.93212, 0.9257799999999999, 0.92736, 0.92466, 0.916, 0.92204, 0.9170400000000001, 0.91142, 0.90568, 0.89918, 0.9021000000000001, 0.8981199999999999, 0.8959199999999999, 0.8906799999999999];
stddev = [0.007048900623501534, 0.0007334848328356591, 0.0008871302046487119, 0.0008074651695274634, 0.0008677557259966434, 0.0012517987058628935, 0.0007120393247567116, 0.0012457929201917985, 0.0010034938963441465, 0.0009679876032263699, 0.000978774744259357, 0.0014446452851825126, 0.0011436782764396778, 0.0018512158166999388, 0.0007092249290598632, 0.002342648074295404, 0.003174114049620789, 0.0012700393694685226, 0.0009633275663033945, 0.002203860249652877, 0.0018390214789393013, 0.0014909728367747377, 0.000514781507049385, 0.0024823376079816423, 0.0039921172327475486, 0.0035232087647484064, 0.004627634384866624, 0.002587856255668004, 0.008581200382230944, 0.0045959765012454044, 0.00326312733432211, 0.0028169132042006216, 0.0037799470895767567, 0.001537205256301184, 0.0045548874848891675, 0.005494724742878386, 0.007885556416639194, 0.004072468538859438, 0.00463217011777418, 0.008538559597496545, 0.005080059054774865];

p = polyfit(beta(2:end), accuracy(2:end), 1);
x1 = beta;
y1 = polyval(p, x1);

Rsq1 = 1 - sum((accuracy(2:end) - y1(2:end)).^2)/sum((accuracy(2:end) - mean(accuracy(2:end))).^2)

errorbar(beta, accuracy, stddev, stddev)
hold on
plot(x1, y1, '--')
% plot(beta, accuracy)
ylim([0.85 1.0])
title({'Fully connected autoencoder'}, 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('accuracy', 'FontSize', 20)

dim = [0.25 0.25 0.25 0.1];
str1 = ['y = -0.024x + 0.994'];
str2 = ['R^2 = ',num2str(Rsq1)];
str = {str1, str2}
a = annotation('textbox',dim,'String',str, 'FontSize', 18, 'FitBoxToText','on');
%annotation('textbox',dim,'String',str,);

==> figs/scripts/mnist/classifier_accuracy_mnist_fc_vary_p.m <==
beta = 0:0.1:4;

accuracy20 = [0.9414, 0.9562, 0.9417, 0.9421, 0.9398, 0.9397, 0.9338, 0.9336, 0.9248, 0.9362, 0.9182, 0.8609, 0.9184, 0.9099, 0.8984, 0.9063, 0.8939, 0.8632, 0.8637, 0.8877, 0.8809, 0.853, 0.8636, 0.8398, 0.8117, 0.8054, 0.8225, 0.7921, 0.7952, 0.8313, 0.7983, 0.7861, 0.8384, 0.7572, 0.7812, 0.7692, 0.794, 0.7799, 0.7636, 0.76, 0.7587];
accuracy40 = [0.9215, 0.9716, 0.9707, 0.968, 0.9692, 0.9658, 0.9666, 0.9637, 0.9629, 0.9613, 0.9586, 0.9549, 0.9574, 0.9541, 0.9447, 0.9402, 0.9443, 0.9385, 0.9429, 0.9257, 0.9265, 0.9242, 0.9261, 0.9183, 0.903, 0.9214, 0.9139, 0.8867, 0.905, 0.8959, 0.877, 0.9019, 0.8942, 0.8793, 0.8745, 0.8923, 0.8675, 0.8418, 0.8676, 0.8555, 0.8502];
accuracy60 = [0.9186, 0.9758, 0.9767, 0.9762, 0.9737, 0.9734, 0.9732, 0.971, 0.9724, 0.9699, 0.9646, 0.9597, 0.9603, 0.9591, 0.9599, 0.9563, 0.9497, 0.9475, 0.9406, 0.9424, 0.9439, 0.9435, 0.9386, 0.9348, 0.9335, 0.9122, 0.9015, 0.9009, 0.9149, 0.9191, 0.9052, 0.9145, 0.9144, 0.9042, 0.8852, 0.8978, 0.8761, 0.8964, 0.8531, 0.882, 0.8748];
accuracy80 = [0.9165, 0.9796, 0.9792, 0.9784, 0.9765, 0.9765, 0.9756, 0.9733, 0.9733, 0.9703, 0.9701, 0.968, 0.9671, 0.9635, 0.9634, 0.9566, 0.9595, 0.9512, 0.9564, 0.948, 0.9454, 0.9427, 0.9406, 0.94, 0.936, 0.9352, 0.9347, 0.9276, 0.9274, 0.9245, 0.9177, 0.9206, 0.9058, 0.919, 0.9079, 0.9018, 0.9064, 0.8966, 0.8882, 0.8756, 0.8842];
accuracy100 = [0.9258, 0.981, 0.98, 0.9799, 0.9793, 0.9736, 0.9773, 0.9766, 0.9754, 0.9725, 0.9724, 0.9726, 0.9691, 0.9658, 0.9621, 0.9606, 0.9622, 0.9536, 0.9536, 0.9513, 0.95, 0.9475, 0.9467, 0.9331, 0.9387, 0.9358, 0.935, 0.9302, 0.9301, 0.9285, 0.9264, 0.9252, 0.9186, 0.9194, 0.9135, 0.9087, 0.9005, 0.8993, 0.8989, 0.8927, 0.8892];

plot(beta, accuracy20)
hold on
plot(beta, accuracy40)
plot(beta, accuracy60)
plot(beta, accuracy80)
plot(beta, accuracy100)
ylim([0.70 1.0])
title({'Fully connected autoencoder'}, 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('accuracy', 'FontSize', 20)

hleg = legend({'20%','40%','60%', '80%', '100%'}, 'FontSize', 15, 'Location','southwest');
htitle = get(hleg, 'Title');
set(htitle,'String','Available examples')

==> figs/scripts/mnist/classifier_accuracy_mnist_fc_vary_p_stats.m <==
beta = 0:0.1:4;

accuracy10 = [0.92548, 0.9093600000000001, 0.8890800000000001, 0.86966, 0.8537399999999999, 0.8448800000000001, 0.8303200000000001, 0.83606, 0.8481399999999999, 0.8267599999999999, 0.81974, 0.8101, 0.79206, 0.8081800000000001, 0.8032999999999999, 0.7910400000000001, 0.7750999999999999, 0.7807600000000001, 0.76616, 0.7782200000000001, 0.75494, 0.7637, 0.75328, 0.7389800000000001, 0.7243600000000001, 0.72792, 0.74236, 0.70222, 0.6917, 0.69272, 0.69574, 0.69342, 0.6873600000000001, 0.6929200000000001, 0.67662, 0.67294, 0.66578, 0.6259599999999998, 0.6401, 0.6317, 0.62692];
stddev10 = [0.010150221672456248, 0.005901525226583365, 0.010002099779546293, 0.01639826210304006, 0.012575889630558943, 0.01926141220160141, 0.00299949995832642, 0.02707559786966853, 0.017743534033557114, 0.028777126333252936, 0.02212516666603892, 0.04258949400967332, 0.02888032202036537, 0.009642717459305766, 0.03388716571210992, 0.03197941525419127, 0.032270342421486624, 0.032652228101616596, 0.018302131023462807, 0.007396080042833514, 0.04387610967257697, 0.01693044594805466, 0.04033084427581452, 0.029541614715516175, 0.060421709674586384, 0.04031292596674172, 0.03724698645528253, 0.060701293231693154, 0.029209758643302774, 0.04562572739146194, 0.03159553765961263, 0.039462222441215854, 0.025301442646616042, 0.050708007257237016, 0.04747585702228029, 0.03839782545926263, 0.03510608209413295, 0.07214965696384147, 0.015047425028887814, 0.04702674770808627, 0.05338761092238537];

accuracy20 = [0.9398, 0.95236, 0.9423, 0.9433199999999999, 0.9365600000000001, 0.9382999999999999, 0.93208, 0.92418, 0.9282199999999999, 0.9298399999999999, 0.91964, 0.90664, 0.9166399999999999, 0.9075, 0.89924, 0.88138, 0.8940399999999998, 0.8821199999999999, 0.8896000000000001, 0.8711399999999999, 0.8712800000000002, 0.85144, 0.85548, 0.86008, 0.84052, 0.84002, 0.82598, 0.82166, 0.8333, 0.8301999999999999, 0.7834000000000001, 0.7863, 0.8056999999999999, 0.78348, 0.78918, 0.7611, 0.78146, 0.78186, 0.7615000000000001, 0.77728, 0.77712];
stddev20 = [0.0053249413142306004, 0.0024785076154815655, 0.0033622908856909104, 0.008539730674910035, 0.007542413406861222, 0.005513166059534245, 0.0077828015521404495, 0.013782488889892145, 0.007835623778615188, 0.009434670105520387, 0.007135334610233769, 0.026718401898317187, 0.007924203429998508, 0.014878171930717861, 0.010186412518644642, 0.024274616371839926, 0.005229053451629673, 0.021790525464063522, 0.017987078695552525, 0.02132822074154337, 0.013019101351475854, 0.03222674355252172, 0.011728256477413868, 0.016860960826714472, 0.020857061154438805, 0.026599285704695174, 0.020216008508110585, 0.03371725077760643, 0.024281886252925225, 0.012867983525012748, 0.02975231083462256, 0.03085684689011499, 0.026464126662332936, 0.028187710087908897, 0.01571788789882405, 0.053275557247202954, 0.012680812276822046, 0.02860162582791402, 0.030352759347380603, 0.022576470051803927, 0.018254232385942717];

accuracy30 = [0.94532, 0.9641, 0.96106, 0.9618399999999999, 0.9607800000000001, 0.9596600000000001, 0.95604, 0.9545999999999999, 0.95228, 0.9476199999999999, 0.9490000000000001, 0.94734, 0.94574, 0.9405999999999999, 0.9353999999999999, 0.9232999999999999, 0.9244600000000001, 0.9277399999999998, 0.92652, 0.91998, 0.90388, 0.9048999999999999, 0.8944799999999999, 0.89268, 0.8931000000000001, 0.8861800000000001, 0.8893599999999999, 0.8706400000000001, 0.8756599999999999, 0.8509399999999999, 0.87328, 0.85512, 0.85476, 0.8506600000000001, 0.83158, 0.83676, 0.8332, 0.83194, 0.8433800000000001, 0.83522, 0.8297599999999999];
stddev30 = [0.003527321930303499, 0.001797220075561127, 0.003932937833223418, 0.002520515820224099, 0.0019136352839556343, 0.001700882124075642, 0.005606514068474276, 0.003533411948810976, 0.005300660336222281, 0.0060276031720743065, 0.0035601966237835928, 0.007985799897317748, 0.002476489450815397, 0.009573139505930129, 0.006320996756841473, 0.02238347604819237, 0.010477261092480223, 0.007575156764054466, 0.006220691279914165, 0.008901516724693607, 0.016946887619855126, 0.012890306435457624, 0.017144882618437485, 0.01241438681530424, 0.027085328131665653, 0.026185052988298495, 0.007749387072536778, 0.02459650381659965, 0.013569929992450203, 0.03666916961154151, 0.0186702169242888, 0.016564630994984474, 0.014667242412941853, 0.020505072543153806, 0.03569925769536393, 0.04059763539912148, 0.03449731873638878, 0.02903847447783713, 0.013256206093750951, 0.028399242947656216, 0.03487589425376791];

accuracy40 = [0.93462, 0.9717, 0.9693799999999999, 0.96966, 0.9664200000000001, 0.96628, 0.9647600000000001, 0.9639600000000002, 0.9628, 0.95946, 0.95802, 0.95192, 0.95458, 0.9493400000000001, 0.94832, 0.94174, 0.94106, 0.9356, 0.93618, 0.9288599999999999, 0.92248, 0.922, 0.9206999999999999, 0.91562, 0.9158, 0.90288, 0.90288, 0.9020400000000001, 0.9051600000000001, 0.89772, 0.87676, 0.8974, 0.8796399999999999, 0.87332, 0.8778, 0.87074, 0.86028, 0.8529, 0.8472200000000001, 0.8602400000000001, 0.8546600000000002];
stddev40 = [0.008483041907240592, 0.0012747548783981907, 0.0015155856953666634, 0.0015388307249337178, 0.002029039181484652, 0.002249888886145289, 0.0023415806627148246, 0.003772664840666361, 0.0031184932259025514, 0.0026987033923719893, 0.0010825894882179516, 0.0031901410627118237, 0.003120416638848121, 0.003688224505097267, 0.003958156136384701, 0.0071040833328445685, 0.00588837838458096, 0.004315669125408008, 0.006147926479716528, 0.005283275499157687, 0.011478762999557057, 0.0018234582528810577, 0.004339930875025553, 0.012649782606827663, 0.010888755668119303, 0.024471350596156304, 0.006573963796675514, 0.013598639637846115, 0.002461300469264165, 0.010493902991737603, 0.008193473012099328, 0.005921570737566181, 0.01299665341539892, 0.014915160072892291, 0.011468434941176572, 0.018888700325856194, 0.01392415167972544, 0.017758519082400996, 0.031068585420002657, 0.0069157790595131205, 0.011478153161550002];

accuracy60 = [0.9270400000000001, 0.97632, 0.9756199999999999, 0.9755799999999999, 0.97454, 0.9731799999999999, 0.97134, 0.9706400000000001, 0.97048, 0.9673999999999999, 0.9658599999999999, 0.96334, 0.95984, 0.96044, 0.9578199999999999, 0.9554600000000001, 0.9513400000000001, 0.9482799999999999, 0.94564, 0.9391999999999999, 0.9410000000000001, 0.9400599999999999, 0.93934, 0.9312199999999999, 0.9280799999999999, 0.9210799999999999, 0.9210999999999998, 0.90724, 0.91996, 0.9073599999999999, 0.91044, 0.9063399999999999, 0.9007400000000001, 0.9008600000000001, 0.8926200000000002, 0.89118, 0.8854599999999999, 0.8920199999999999, 0.87706, 0.8795999999999999, 0.8743399999999999];
stddev60 = [0.012256957208051292, 0.0007529940238806794, 0.0013700364958642334, 0.0006300793600809207, 0.0011371015785759952, 0.0014042791745233689, 0.0018514858897652608, 0.0018420097719610538, 0.002272003521124033, 0.0020506096654409746, 0.002004494948858709, 0.00215939806427626, 0.002395412281842118, 0.0033178306165324253, 0.00315150757574845, 0.0027987497208575096, 0.003250076922166615, 0.005064286721740753, 0.004238277952187634, 0.0061696839465243385, 0.006039453617671049, 0.0028745434420095334, 0.0019957454747537243, 0.005982641557038175, 0.007493463818555479, 0.005652167725749115, 0.011515641536623145, 0.013497518290411754, 0.0034522456459527818, 0.011064718704061132, 0.004455670544373753, 0.007939332465642187, 0.008863013031695243, 0.007740025839750173, 0.013194392748436723, 0.008139840293273573, 0.006030174126839138, 0.004428543778715517, 0.018217381809689345, 0.014047953587622668, 0.012173043990719811];

accuracy80 = [0.92028, 0.97956, 0.9786199999999999, 0.97876, 0.97726, 0.9769, 0.9747199999999999, 0.97374, 0.9722, 0.97136, 0.96944, 0.96912, 0.9671799999999999, 0.96356, 0.9610200000000001, 0.9578800000000001, 0.9575400000000001, 0.95368, 0.9513199999999999, 0.9479199999999999, 0.94628, 0.9414399999999998, 0.93962, 0.93736, 0.93292, 0.9329599999999999, 0.9310799999999999, 0.9256599999999999, 0.92516, 0.9198600000000001, 0.91822, 0.9153800000000001, 0.9135200000000001, 0.90886, 0.8967599999999999, 0.8961400000000002, 0.8943199999999999, 0.8953399999999998, 0.88994, 0.89178, 0.8864599999999999];
stddev80 = [0.005267067495295634, 0.0011282730166054622, 0.0006760177512461944, 0.0012915107432770318, 0.0010039920318408774, 0.0008276472678623184, 0.0008613942186943326, 0.0008561541917201368, 0.0008215838362577803, 0.0015598076804529384, 0.0009659192512834479, 0.0009523654760647494, 0.0014202112518918021, 0.0012621410380777587, 0.0016084153692376905, 0.00186601178988772, 0.00254420911090263, 0.003241450292693064, 0.004024549664248159, 0.002046216019876716, 0.0018753666308218247, 0.0018049930747789662, 0.003758590161217368, 0.004567603310271154, 0.006861268104366709, 0.004116187556465355, 0.0037599202119193873, 0.006686030212315856, 0.005652698470642132, 0.006729264447174014, 0.003492420364160102, 0.00748110954337657, 0.0048864097249411865, 0.0076845949795679, 0.007643821034011743, 0.00966245310467276, 0.009280732729693267, 0.004263566582100016, 0.006975887040369822, 0.009928343265620882, 0.005398425696441499];

accuracy100 = [0.92494, 0.9810399999999999, 0.9803599999999999, 0.97998, 0.9792799999999999, 0.97732, 0.97706, 0.9757199999999999, 0.97438, 0.9731, 0.9723, 0.97028, 0.9679800000000001, 0.9645400000000001, 0.96276, 0.96052, 0.95874, 0.95604, 0.9533200000000001, 0.9515399999999999, 0.9484600000000001, 0.9467399999999999, 0.9423, 0.9386800000000001, 0.9405000000000001, 0.93696, 0.9347799999999999, 0.93112, 0.9276, 0.92602, 0.9247399999999999, 0.92178, 0.9164200000000001, 0.91646, 0.9139000000000002, 0.90798, 0.9048, 0.90398, 0.90474, 0.8926000000000001, 0.89458];
stddev100 = [0.010611456073508468, 0.000782943165242527, 0.0019152023391798773, 0.000831865373723416, 0.0009808159868191723, 0.0020992855927672127, 0.0014976648490233023, 0.000861394218694314, 0.0015449919093639402, 0.0007582875444051594, 0.0019377822375076087, 0.0018403803954617915, 0.0012676750372236727, 0.0016816658407662263, 0.0014690132742762995, 0.0008983317872590473, 0.002316894473211954, 0.0020707486568871643, 0.003996498467408682, 0.0026387497039317594, 0.0036949966170484955, 0.002878020152813379, 0.003196091362899363, 0.0034273896772908526, 0.0027486360253769697, 0.002829840984931874, 0.0040251708038293475, 0.004066571037127011, 0.0025099800796022356, 0.002745359721420873, 0.0035732338294603766, 0.0028065993657806166, 0.002557733371561603, 0.0050948994101944695, 0.002423839928708162, 0.0050628055463349565, 0.0028714108030722585, 0.005747782180980786, 0.005127670036186008, 0.005397684688827212, 0.0050844862080646775];

figure
% errorbar(beta, accuracy20, stddev20, stddev20)
H10 = shadedErrorBar(beta, accuracy10, stddev10, 'lineprops', {'color', [0    0.4470    0.7410], 'linewidth',1});
hold on
H20 = shadedErrorBar(beta, accuracy20, stddev20, 'lineprops', {'color', [0.8500    0.3250    0.0980], 'linewidth',1});
H30 = shadedErrorBar(beta, accuracy30, stddev30, 'lineprops', {'color', [0.9290    0.6940    0.1250], 'linewidth',1});
% errorbar(beta, accuracy40, stddev40, stddev40)
H40 = shadedErrorBar(beta, accuracy40, stddev40, 'lineprops', {'color', [0.4940    0.1840    0.5560], 'linewidth',1});
% errorbar(beta, accuracy60, stddev60, stddev60)
H60 = shadedErrorBar(beta, accuracy60, stddev60, 'lineprops', {'color', [0.4660    0.6740    0.1880], 'linewidth',1});
% errorbar(beta, accuracy80, stddev80, stddev80)
H80 = shadedErrorBar(beta, accuracy80, stddev80, 'lineprops', {'color', [0.3010    0.7450    0.9330], 'linewidth',1});
% errorbar(beta, accuracy100, stddev100, stddev100)
H100 = shadedErrorBar(beta, accuracy100, stddev100, 'lineprops', {'color', [0.6350    0.0780    0.1840], 'linewidth',1});
ylim([0.55 1.0])
title({'Fully connected autoencoder'}, 'FontSize', 24)
xlabel('\beta', 'FontSize', 20)
ylabel('accuracy', 'FontSize', 20)

hleg = legend([H10.mainLine, H20.mainLine, H30.mainLine, H40.mainLine, H60.mainLine, H80.mainLine, H100.mainLine], ...
    '10%', '20%', '30%', '40%', '60%', '80%', '100%');
% 'FontSize', 15, 'Location','southwest'
htitle = get(hleg, 'Title');
set(htitle,'String','Available examples')
hleg.FontSize = 15;
hleg.Location = 'southwest';

==> figs/scripts/mnist/reconstruct_mnist_fc.m <==
beta = 0:0.1:4;

accuracy = [2.669540691376, 2.837525272368, 3.071010446548, 3.095700836182, 2.830446577072, 2.9946446418779997, 3.0458009243000004, 3.22868938446, 3.147861003876, 3.136330127714, 3.25179924965, 3.2964313983899998, 3.323239421844, 3.3848896026620006, 3.825317668916, 3.590426111222, 3.9464696884159998, 3.6012929439539993, 3.716373443604, 3.764717245104, 3.7773966789260003, 3.743323135376, 3.8551321506500003, 4.036067295074, 3.9527072429660004, 4.009775161746, 4.270747518536, 4.14971842766, 4.425534534456, 4.1251574993140006, 4.25045003891, 4.703807258604, 4.318759346006, 4.4011012077339995, 4.701120853423999, 4.870366954804, 4.877964401243999, 4.707108020782, 4.840076065063999, 4.806719875336001, 5.117633533478];

%p = polyfit(beta, accuracy, 1);
%x1 = beta;
%y1 = polyval(p, x1);

stddev = [0.07924947622027939, 0.2600064698515876, 0.16952161644476393, 0.41361499619055836, 0.15100712266682648, 0.12478252061407492, 0.2057972398727155, 0.2492381973714444, 0.22755115527584943, 0.1015599439568217, 0.13398197555861546, 0.16092090792483946, 0.11509377319089212, 0.12765044792431451, 0.2630680874591746, 0.16550089637292836, 0.43619632007216075, 0.13829717975779393, 0.26464139741824927, 0.20468687011410233, 0.3140852438273064, 0.14454993629941376, 0.27865910559857027, 0.18628460401894492, 0.27494416672892896, 0.18187161141698652, 0.38216956528049634, 0.25415817548952196, 0.5139278842921678, 0.12059514849423227, 0.29542619993041613, 0.41328383345744907, 0.42395048443877853, 0.2081236403283106, 0.3244362938317559, 0.654216303979684, 0.49194972491871636, 0.12342639325953612, 0.2924289648771057, 0.5158493517754447, 0.33831539444797265];

errorbar(beta, accuracy, stddev, stddev)
hold on
%plot(x1, y1, '--')
% plot(beta, accuracy)
ylim([2.0 6.0])
title({'Disentangled fully connected';'autoencoder reconstruction error'}, 'FontSize', 14)
xlabel('\beta')
ylabel('MNIST reconstruction error')

==> figs/scripts/mnist/shadedErrorBar.m <==
function varargout=shadedErrorBar(x,y,errBar,varargin)
% generate continuous error bar area around a line plot
%
% function H=shadedErrorBar(x,y,errBar, ...)
%
% Purpose 
% Makes a 2-d line plot with a pretty shaded error bar made
% using patch. Error bar color is chosen automatically.
%
%
% Inputs (required)
% x - vector of x values [optional, can be left empty]
% y - vector of y values or a matrix of n observations by m cases
%     where m has length(x);
% errBar - if a vector we draw symmetric errorbars. If it has a size
%          of [2,length(x)] then we draw asymmetric error bars with
%          row 1 being the upper bar and row 2 being the lower bar
%          (with respect to y). ** alternatively ** errBar can be a
%          cellArray of two function handles. The first defines which
%          statistic the line should be and the second defines the
%          error bar.
%
% Inputs (optional, param/value pairs)
% 'lineProps' - ['-k' by default] defines the properties of
%             the data line. e.g.:    
%             'or-', or {'-or','markerfacecolor',[1,0.2,0.2]}
% 'transparent' - [true  by default] if true, the shaded error
%               bar is made transparent. However, for a transparent
%               vector image you will need to save as PDF, not EPS,
%               and set the figure renderer to "painters". An EPS 
%               will only be transparent if you set the renderer 
%               to OpenGL, however this makes a raster image.
%
%
% Outputs
% H - a structure of handles to the generated plot objects.
%
%
% Examples:
% y=randn(30,80); 
% x=1:size(y,2);
%
% 1)
% shadedErrorBar(x,mean(y,1),std(y),'lineprops','g');
%
% 2)
% shadedErrorBar(x,y,{@median,@std},'lineprops',{'r-o','markerfacecolor','r'});
%
% 3)
% shadedErrorBar([],y,{@median,@(x) std(x)*1.96},'lineprops',{'r-o','markerfacecolor','k'});
%
% 4)
% Overlay two transparent lines:
% clf
% y=randn(30,80)*10; 
% x=(1:size(y,2))-40;
% shadedErrorBar(x,y,{@mean,@std},'lineprops','-r','transparent',1);
% hold on
% y=ones(30,1)*x; y=y+0.06*y.^2+randn(size(y))*10;
% shadedErrorBar(x,y,{@mean,@std},'lineprops','-b','transparent',1);
% hold off
%
%
% Rob Campbell - November 2009



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Parse input arguments
narginchk(3,inf)

params = inputParser;
params.CaseSensitive = false;
params.addParameter('lineProps', '-k', @(x) ischar(x) | iscell(x));
params.addParameter('transparent', true, @(x) islogical (x) || x==0 || x==1);

params.parse(varargin{:});

%Extract values from the inputParser
lineProps =  params.Results.lineProps;
transparent =  params.Results.transparent;

if ~iscell(lineProps), lineProps={lineProps}; end


%Process y using function handles if needed to make the error bar
%dynamically
if iscell(errBar) 
    fun1=errBar{1};
    fun2=errBar{2};
    errBar=fun2(y);
    y=fun1(y);
else
    y=y(:).';
end

if isempty(x)
    x=1:length(y);
else
    x=x(:).';
end


%Make upper and lower error bars if only one was specified
if length(errBar)==length(errBar(:))
    errBar=repmat(errBar(:)',2,1);
else
    s=size(errBar);
    f=find(s==2);
    if isempty(f), error('errBar has the wrong size'), end
    if f==2, errBar=errBar'; end
end

if length(x) ~= length(errBar)
    error('length(x) must equal length(errBar)')
end



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Plot to get the parameters of the line
H.mainLine=plot(x,y,lineProps{:});


% Work out the color of the shaded region and associated lines.
% Here we have the option of choosing alpha or a de-saturated
% solid colour for the patch surface.

col=get(H.mainLine,'color');
edgeColor=col+(1-col)*0.55;
patchSaturation=0.15; % How de-saturated or transparent to make patch
if transparent
    faceAlpha=patchSaturation;
    patchColor=col;
else
    faceAlpha=1;
    patchColor=col+(1-col)*(1-patchSaturation);
end


%Calculate the error bars
uE=y+errBar(1,:);
lE=y-errBar(2,:);


%Add the patch error bar
holdStatus=ishold;
if ~holdStatus, hold on,  end


%Make the patch
yP=[lE,fliplr(uE)];
xP=[x,fliplr(x)];

%remove nans otherwise patch won't work
xP(isnan(yP))=[];
yP(isnan(yP))=[];


H.patch=patch(xP,yP,1,'facecolor',patchColor, ...
              'edgecolor','none', ...
              'facealpha',faceAlpha);


%Make pretty edges around the patch. 
H.edge(1)=plot(x,lE,'-','color',edgeColor);
H.edge(2)=plot(x,uE,'-','color',edgeColor);


%Now replace the line (this avoids having to bugger about with z coordinates)
uistack(H.mainLine,'top')


if ~holdStatus, hold off, end

if nargout==1
    varargout{1}=H;
end


==> figs/scripts/relu.m <==
x = -3:0.1:3;
rel = max(0, x);

figure
plot(x, rel, 'LineWidth', 1)
ylim([-1 3]);
set(gca, 'XAxisLocation', 'origin');
set(gca, 'YAxisLocation', 'origin');
set(gca,'XTick',[-3 -2 -1 0 1 2 3]);
set(gca,'YTick',[-1 0 1 2 3]);
xlabel('$x$', 'Interpreter', 'latex', 'fontsize', 13)
ylabel('$\sigma(x)$', 'Interpreter', 'latex', 'fontsize', 13)

==> figs/scripts/relu_derivative.m <==
x_le = -3:0.1:0;
x_ri = 0:0.1:3;
le = max(0, x_le);
ri = ones(size(x_ri));

figure
plot(x_le, le, 'LineWidth', 1);
hold on
plot(x_ri, ri, 'LineWidth', 1);
set(gca, 'XAxisLocation', 'origin');
set(gca, 'YAxisLocation', 'origin');
ylim([-1 3]);
set(gca,'XTick',[-3 -2 -1 0 1 2 3]);
set(gca,'YTick',[-1 0 1 2 3]);
plot(0, 0, 'bo');
plot(0, 1, 'ro')
% plot(x, sigmoid, 'LineWidth', 1)
% plot(x, t, 'LineWidth', 1)
% title('\textbf{Common activation functions}', 'Interpreter','latex', 'fontsize', 14)
xlabel('$x$', 'Interpreter', 'latex', 'fontsize', 13)
ylabel('$\sigma''(x)$', 'Interpreter', 'latex', 'fontsize', 13)
% h = legend('Indentity', 'ReLU', 'Sigmoid', 'Tanh', 'Location', 'southeast')
% set(h, 'Interpreter', 'latex')
% set(h, 'FontSize', 13)

==> figs/scripts/sig_tanh.m <==
x = -8:0.1:8;
%relu = max(0, x);
sigmoid = 1.0 ./ (1.0 + exp(-x));
%t = tanh(x);

plot(x, sigmoid, 'LineWidth', 1)
title('\textbf{Logistic}', 'Interpreter','latex', 'fontsize', 14)
xlabel('$z$', 'Interpreter', 'latex', 'fontsize', 13)
ylabel('$\sigma(z)$', 'Interpreter', 'latex', 'fontsize', 13)


==> figs/scripts/tst.m <==
X = -100:1:100;
plot(X, X.^(2/3) + 3 * X.^2);
